$B \to \rho \ell \bar{\nu}$ resonance form factors from $B \to \pi\pi \ell \bar{\nu}$ in lattice QCD

The decay $B \to \rho \ell \bar{\nu}$ is an attractive process for determining the magnitude of the smallest CKM matrix element, $|V_{ub}|$, and can provide new insights into the origin of the long-standing exclusive-inclusive discrepancy in determinations of this Standard-Model parameter. This requires a nonperturbative QCD calculation of the $B \to \rho$ form factors $V$, $A_0$, $A_1$, and $A_{12}$. The unstable nature of the $\rho$ resonance has prevented precise lattice QCD calculations of these form factors to date. Here, we present the first lattice QCD calculation of the $B \to \rho$ form factors in which the $\rho$ is treated properly as a resonance in $P$-wave $\pi \pi$ scattering. To this end, we use the Lellouch-L\"uscher finite-volume formalism to compute the $B \to \pi \pi$ form factors as a function of both momentum transfer and $\pi \pi$ invariant mass, and then analytically continue to the $\rho$ resonance pole. This calculation is performed with $2+1$ dynamical quark flavors at a pion mass of approximately 320 MeV, and demonstrates a clear path toward results at the physical point.

==> anc/me_V.dat <==
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = A_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,-1,0) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.00    0.2588(71) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.00    0.2564(71) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.01    0.2588(70) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.01    0.2577(69) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.99    0.2574(73) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.99    0.2572(73) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.01    0.2586(71) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.01    0.2577(68) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.98    0.2573(66) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.96    0.2572(72) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.96    0.2563(69) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.94    0.2576(67) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.06    0.2574(66) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.93    0.2563(71) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.07    0.2590(71) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.93    0.2572(74) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.08    0.2578(69) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.92    0.2574(73) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.08    0.2588(72) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.08    0.2588(70) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.91    0.2572(70) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.91    0.2581(72) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.90    0.2574(66) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.10    0.2577(68) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.90    0.2583(71) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.90    0.2582(70) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.90    0.2571(72) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.88    0.2563(69) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.87    0.2559(68) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.86    0.2572(68) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.15    0.2590(71) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.15    0.2588(72) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.16    0.2578(69) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.16    0.2589(70) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.82    0.2570(67) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.80    0.2558(68) 
AIC:                                            0.2577(70)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,2-6      0.20    0.279(15) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.18    0.280(19) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.18    0.277(15) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.18    0.280(16) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.18    0.280(16) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.17    0.279(15) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.17    0.278(15) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.16    0.278(15) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.15    0.277(15) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.15    0.279(17) 
AIC:                                          0.278(15)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = A_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.00    0.2592(72) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.00    0.2594(72) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.01    0.2592(65) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.02    0.2584(70) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.98    0.2592(71) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.03    0.2607(70) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.97    0.2583(69) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.97    0.2595(66) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.03    0.2606(69) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.03    0.2596(68) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.04    0.2605(70) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.05    0.2596(67) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.95    0.2583(70) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.94    0.2592(73) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.93    0.2593(65) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.93    0.2594(72) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.93    0.2592(69) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.93    0.2601(71) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.92    0.2602(70) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.92    0.2602(69) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.91    0.2591(71) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.10    0.2593(65) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.10    0.2608(70) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.89    0.2583(69) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.11    0.2597(68) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.11    0.2606(71) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.11    0.2606(69) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.89    0.2579(67) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.88    0.2592(67) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.13    0.2596(67) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.84    0.2590(66) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.18    0.2608(70) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.18    0.2607(70) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.82    0.2578(67) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.19    0.2597(68) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.20    0.2607(69) 
AIC:                                            0.2596(69)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,2-6      0.19    0.282(15) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.19    0.282(16) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.19    0.282(16) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.18    0.283(19) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.17    0.280(15) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.17    0.281(15) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.17    0.282(15) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.17    0.281(15) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.15    0.280(16) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.15    0.282(18) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.15    0.282(17) 
AIC:                                          0.281(15)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-10         0.99    0.432(24) 
C_3-two-state    (10,12)    3-8,3-10         0.97    0.438(28) 
C_3-two-state    (10,12)    2-7,4-10         1.04    0.439(29) 
C_3-two-state    (10,12)    3-7,2-10         0.95    0.439(29) 
C_3-two-state    (10,12)    2-7,3-10         0.95    0.443(29) 
C_3-two-state    (10,12)    3-7,3-10         1.06    0.441(30) 
C_3-two-state    (10,12)    2-8,4-10         0.94    0.435(27) 
C_3-two-state    (10,12)    3-8,4-10         1.06    0.434(28) 
C_3-two-state    (10,12)    2-7,2-10         1.08    0.434(25) 
C_3-two-state    (10,12)    3-8,2-10         0.88    0.435(27) 
C_3-two-state    (10,12)    2-8,3-10         0.87    0.439(27) 
C_3-two-state    (10,12)    3-7,4-10         1.18    0.437(29) 
C_3-two-state    (10,12)    2-7,2-8          0.77    0.426(24) 
C_3-two-state    (10,12)    3-7,4-8          0.76    0.428(27) 
C_3-two-state    (10,12)    2-7,2-9          0.74    0.427(24) 
C_3-two-state    (10,12)    2-8,2-8          0.73    0.430(23) 
C_3-two-state    (10,12)    3-7,4-9          0.72    0.429(27) 
C_3-two-state    (10,12)    3-7,3-8          0.70    0.433(28) 
C_3-two-state    (10,12)    2-8,2-9          0.69    0.430(23) 
C_3-two-state    (10,12)    3-8,4-8          0.68    0.433(27) 
C_3-two-state    (10,12)    3-7,3-9          0.68    0.434(28) 
C_3-two-state    (10,12)    3-7,2-8          0.64    0.429(28) 
C_3-two-state    (10,12)    3-8,4-9          0.64    0.432(27) 
C_3-two-state    (10,12)    3-8,3-8          0.63    0.436(27) 
C_3-two-state    (10,12)    2-7,4-8          0.63    0.427(27) 
C_3-two-state    (10,12)    3-7,2-9          0.62    0.430(28) 
C_3-two-state    (10,12)    2-7,4-9          0.62    0.429(27) 
C_3-two-state    (10,12)    2-7,3-8          0.60    0.432(27) 
C_3-two-state    (10,12)    3-8,3-9          0.60    0.436(27) 
C_3-two-state    (10,12)    2-7,3-9          0.59    0.434(28) 
C_3-two-state    (10,12)    2-8,4-8          0.58    0.433(26) 
C_3-two-state    (10,12)    3-8,2-8          0.58    0.432(27) 
C_3-two-state    (10,12)    2-8,4-9          0.56    0.432(26) 
C_3-two-state    (10,12)    2-8,3-8          0.56    0.436(26) 
C_3-two-state    (10,12)    3-8,2-9          0.55    0.432(27) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.24    0.406(22) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.24    0.405(21) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.28    0.404(22) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.28    0.406(22) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.31    0.405(22) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.32    0.406(23) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.32    0.405(22) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.32    0.405(22) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.33    0.404(22) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.35    0.405(22) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.35    0.405(22) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.35    0.404(22) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.36    0.403(21) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.36    0.404(22) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.37    0.406(22) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.37    0.405(22) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.39    0.403(22) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.40    0.405(22) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.40    0.405(22) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.41    0.404(22) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.42    0.406(23) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.42    0.405(22) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.43    0.404(22) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.43    0.403(21) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.43    0.404(22) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.45    0.404(22) 
AIC:                                            0.425(23)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,2-6          1.00    0.449(57) 
R-two-state    (10,12)    2-5,4-6          0.98    0.431(43) 
R-two-state    (10,12)    2-5,3-6          0.92    0.437(48) 
R-two-state    (10,12)    3-5,3-6          1.11    0.432(49) 
R-two-state    (10,12)    3-5,2-6          1.17    0.454(60) 
R-two-state    (10,12)    4-5,2-6          0.78    0.454(68) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.14    0.387(20) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.19    0.379(18) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.20    0.379(18) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.28    0.386(19) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.36    0.378(21) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.42    0.379(18) 
AIC:                                          0.416(35)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,0) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-10         1.01    0.433(24) 
C_3-two-state    (10,12)    3-8,3-10         0.98    0.438(27) 
C_3-two-state    (10,12)    3-7,2-10         0.97    0.439(28) 
C_3-two-state    (10,12)    2-7,3-10         0.96    0.443(28) 
C_3-two-state    (10,12)    2-8,4-10         0.96    0.436(27) 
C_3-two-state    (10,12)    2-7,4-10         1.06    0.439(28) 
C_3-two-state    (10,12)    3-8,4-10         1.08    0.435(27) 
C_3-two-state    (10,12)    3-7,3-10         1.08    0.441(29) 
C_3-two-state    (10,12)    2-7,2-10         1.10    0.434(24) 
C_3-two-state    (10,12)    3-8,2-10         0.90    0.436(27) 
C_3-two-state    (10,12)    2-8,3-10         0.89    0.440(27) 
C_3-two-state    (10,12)    3-7,4-10         1.20    0.438(29) 
C_3-two-state    (10,12)    2-7,2-8          0.77    0.426(24) 
C_3-two-state    (10,12)    3-7,4-8          0.75    0.429(26) 
C_3-two-state    (10,12)    2-7,2-9          0.74    0.427(24) 
C_3-two-state    (10,12)    2-8,2-8          0.73    0.431(23) 
C_3-two-state    (10,12)    3-7,4-9          0.72    0.430(27) 
C_3-two-state    (10,12)    3-7,3-8          0.70    0.433(27) 
C_3-two-state    (10,12)    2-8,2-9          0.69    0.431(23) 
C_3-two-state    (10,12)    3-7,3-9          0.68    0.435(27) 
C_3-two-state    (10,12)    3-8,4-8          0.68    0.433(27) 
C_3-two-state    (10,12)    3-7,2-8          0.64    0.430(27) 
C_3-two-state    (10,12)    3-8,3-8          0.64    0.437(27) 
C_3-two-state    (10,12)    3-8,4-9          0.64    0.433(26) 
C_3-two-state    (10,12)    2-7,4-8          0.62    0.428(26) 
C_3-two-state    (10,12)    3-7,2-9          0.62    0.431(27) 
C_3-two-state    (10,12)    2-7,4-9          0.62    0.429(26) 
C_3-two-state    (10,12)    3-8,3-9          0.61    0.437(27) 
C_3-two-state    (10,12)    2-7,3-8          0.61    0.433(27) 
C_3-two-state    (10,12)    2-7,3-9          0.59    0.434(27) 
C_3-two-state    (10,12)    3-8,2-8          0.58    0.433(26) 
C_3-two-state    (10,12)    2-8,4-8          0.58    0.433(25) 
C_3-two-state    (10,12)    3-8,2-9          0.56    0.433(26) 
C_3-two-state    (10,12)    2-8,3-8          0.56    0.437(26) 
C_3-two-state    (10,12)    2-8,4-9          0.56    0.433(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.23    0.407(22) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.24    0.406(21) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.26    0.407(22) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.27    0.406(21) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.30    0.407(22) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.31    0.408(22) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.31    0.407(22) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.31    0.406(21) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.32    0.406(21) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.34    0.407(21) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.34    0.406(22) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.34    0.406(22) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.35    0.408(22) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.35    0.407(22) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.36    0.406(22) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.36    0.405(21) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.38    0.405(21) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.39    0.407(22) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.40    0.407(22) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.40    0.406(21) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.41    0.407(22) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.41    0.406(21) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.43    0.406(22) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.43    0.405(21) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.43    0.404(21) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.44    0.406(22) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.44    0.407(21) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.44    0.407(21) 
AIC:                                            0.426(22)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,2-6          1.01    0.451(57) 
R-two-state    (10,12)    2-5,4-6          0.97    0.432(43) 
R-two-state    (10,12)    2-5,3-6          0.92    0.438(48) 
R-two-state    (10,12)    3-5,3-6          1.12    0.433(49) 
R-two-state    (10,12)    3-5,2-6          1.18    0.455(60) 
R-two-state    (10,12)    4-5,2-6          0.78    0.456(69) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.12    0.389(20) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.17    0.381(18) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.19    0.380(18) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.26    0.387(19) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.34    0.380(20) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.39    0.381(17) 
AIC:                                          0.417(34)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,3-10         0.98    0.460(34) 
C_3-two-state    (10,12)    3-7,2-10         0.98    0.461(35) 
C_3-two-state    (10,12)    2-7,3-10         0.97    0.466(35) 
C_3-two-state    (10,12)    2-7,4-10         1.03    0.459(34) 
C_3-two-state    (10,12)    3-8,4-10         1.04    0.454(32) 
C_3-two-state    (10,12)    2-8,2-10         1.06    0.452(28) 
C_3-two-state    (10,12)    2-8,4-10         0.93    0.456(32) 
C_3-two-state    (10,12)    3-7,3-10         1.08    0.464(36) 
C_3-two-state    (10,12)    3-8,2-10         0.90    0.457(33) 
C_3-two-state    (10,12)    2-8,3-10         0.89    0.462(33) 
C_3-two-state    (10,12)    2-7,2-8          0.88    0.443(28) 
C_3-two-state    (10,12)    2-7,2-9          0.85    0.445(28) 
C_3-two-state    (10,12)    2-8,2-8          0.84    0.449(28) 
C_3-two-state    (10,12)    2-7,2-10         1.17    0.453(29) 
C_3-two-state    (10,12)    3-7,4-10         1.17    0.457(34) 
C_3-two-state    (10,12)    2-8,2-9          0.79    0.449(28) 
C_3-two-state    (10,12)    3-7,3-8          0.75    0.453(33) 
C_3-two-state    (10,12)    3-7,4-8          0.73    0.446(31) 
C_3-two-state    (10,12)    3-7,3-9          0.73    0.455(34) 
C_3-two-state    (10,12)    3-7,4-9          0.72    0.447(32) 
C_3-two-state    (10,12)    3-7,2-8          0.69    0.448(34) 
C_3-two-state    (10,12)    3-8,3-8          0.69    0.458(33) 
C_3-two-state    (10,12)    3-8,4-8          0.68    0.452(32) 
C_3-two-state    (10,12)    3-7,2-9          0.67    0.451(34) 
C_3-two-state    (10,12)    3-8,3-9          0.65    0.458(33) 
C_3-two-state    (10,12)    2-7,3-8          0.65    0.453(33) 
C_3-two-state    (10,12)    3-8,4-9          0.64    0.452(31) 
C_3-two-state    (10,12)    2-7,3-9          0.64    0.455(33) 
C_3-two-state    (10,12)    3-8,2-8          0.63    0.453(33) 
C_3-two-state    (10,12)    2-7,4-9          0.61    0.447(31) 
C_3-two-state    (10,12)    2-7,4-8          0.61    0.445(31) 
C_3-two-state    (10,12)    3-8,2-9          0.61    0.453(32) 
C_3-two-state    (10,12)    2-8,3-8          0.60    0.459(32) 
C_3-two-state    (10,12)    2-8,4-8          0.58    0.452(31) 
C_3-two-state    (10,12)    2-8,3-9          0.58    0.458(32) 
C_3-two-state    (10,12)    2-8,4-9          0.56    0.452(31) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.35    0.420(26) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.35    0.421(26) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.38    0.419(25) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.41    0.418(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.43    0.420(26) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.43    0.420(26) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.43    0.420(26) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.43    0.420(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.44    0.420(26) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.45    0.420(26) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.45    0.419(26) 
AIC:                                            0.451(29)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,2-6          0.97    0.467(62) 
R-two-state    (10,12)    2-5,4-6          0.96    0.447(48) 
R-two-state    (10,12)    2-5,3-6          0.96    0.455(55) 
R-two-state    (10,12)    3-5,2-6          1.15    0.471(65) 
R-two-state    (10,12)    3-5,3-6          1.17    0.450(56) 
R-two-state    (10,12)    4-5,2-6          0.73    0.471(72) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.08    0.398(23) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.17    0.387(20) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.21    0.388(20) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.26    0.397(22) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.41    0.387(22) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.43    0.388(19) 
AIC:                                          0.430(38)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,2-10         1.00    0.461(35) 
C_3-two-state    (10,12)    3-8,3-10         1.00    0.461(33) 
C_3-two-state    (10,12)    2-7,3-10         0.99    0.466(34) 
C_3-two-state    (10,12)    2-7,4-10         1.05    0.459(33) 
C_3-two-state    (10,12)    3-8,4-10         1.06    0.455(32) 
C_3-two-state    (10,12)    2-8,4-10         0.94    0.456(31) 
C_3-two-state    (10,12)    2-8,2-10         1.08    0.452(28) 
C_3-two-state    (10,12)    3-8,2-10         0.92    0.458(32) 
C_3-two-state    (10,12)    2-8,3-10         0.91    0.463(32) 
C_3-two-state    (10,12)    3-7,3-10         1.11    0.465(35) 
C_3-two-state    (10,12)    2-7,2-8          0.88    0.444(28) 
C_3-two-state    (10,12)    2-7,2-9          0.86    0.445(28) 
C_3-two-state    (10,12)    2-8,2-8          0.84    0.450(27) 
C_3-two-state    (10,12)    2-7,2-10         1.18    0.454(29) 
C_3-two-state    (10,12)    3-7,4-10         1.19    0.457(34) 
C_3-two-state    (10,12)    2-8,2-9          0.80    0.450(27) 
C_3-two-state    (10,12)    3-7,3-8          0.76    0.454(32) 
C_3-two-state    (10,12)    3-7,3-9          0.73    0.456(33) 
C_3-two-state    (10,12)    3-7,4-8          0.72    0.446(30) 
C_3-two-state    (10,12)    3-7,4-9          0.71    0.448(31) 
C_3-two-state    (10,12)    3-7,2-8          0.70    0.449(33) 
C_3-two-state    (10,12)    3-8,3-8          0.69    0.459(32) 
C_3-two-state    (10,12)    3-7,2-9          0.68    0.451(33) 
C_3-two-state    (10,12)    3-8,4-8          0.68    0.452(31) 
C_3-two-state    (10,12)    3-8,3-9          0.66    0.459(32) 
C_3-two-state    (10,12)    2-7,3-8          0.65    0.453(32) 
C_3-two-state    (10,12)    3-8,4-9          0.64    0.452(31) 
C_3-two-state    (10,12)    2-7,3-9          0.64    0.455(33) 
C_3-two-state    (10,12)    3-8,2-8          0.64    0.454(32) 
C_3-two-state    (10,12)    3-8,2-9          0.61    0.454(32) 
C_3-two-state    (10,12)    2-7,4-9          0.61    0.447(31) 
C_3-two-state    (10,12)    2-8,3-8          0.61    0.459(31) 
C_3-two-state    (10,12)    2-7,4-8          0.60    0.445(30) 
C_3-two-state    (10,12)    2-8,3-9          0.58    0.459(31) 
C_3-two-state    (10,12)    2-8,4-8          0.58    0.452(30) 
C_3-two-state    (10,12)    2-8,4-9          0.56    0.452(30) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.33    0.422(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.34    0.422(26) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.38    0.420(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.40    0.420(25) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.42    0.422(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.42    0.422(26) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.42    0.422(25) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.43    0.421(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.44    0.422(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.44    0.422(26) 
AIC:                                            0.452(29)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,2-6          0.99    0.469(63) 
R-two-state    (10,12)    2-5,3-6          0.96    0.456(55) 
R-two-state    (10,12)    2-5,4-6          0.95    0.448(48) 
R-two-state    (10,12)    3-5,2-6          1.16    0.473(65) 
R-two-state    (10,12)    3-5,3-6          1.18    0.451(56) 
R-two-state    (10,12)    4-5,2-6          0.72    0.472(73) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.07    0.400(23) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.17    0.389(20) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.20    0.389(20) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.24    0.398(22) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.39    0.389(22) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.41    0.390(19) 
AIC:                                          0.431(38)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,2-10         1.00    0.489(45) 
C_3-two-state    (10,12)    3-8,3-10         1.00    0.489(42) 
C_3-two-state    (10,12)    2-7,4-10         1.01    0.483(42) 
C_3-two-state    (10,12)    3-8,4-10         1.01    0.478(40) 
C_3-two-state    (10,12)    2-7,3-10         0.99    0.495(45) 
C_3-two-state    (10,12)    2-7,2-8          0.96    0.464(34) 
C_3-two-state    (10,12)    2-7,2-9          0.93    0.466(35) 
C_3-two-state    (10,12)    3-8,2-10         0.92    0.485(42) 
C_3-two-state    (10,12)    2-8,2-8          0.91    0.472(34) 
C_3-two-state    (10,12)    2-8,3-10         0.90    0.491(42) 
C_3-two-state    (10,12)    2-8,4-10         0.90    0.480(40) 
C_3-two-state    (10,12)    3-7,3-10         1.10    0.493(46) 
C_3-two-state    (10,12)    2-8,2-10         1.11    0.476(35) 
C_3-two-state    (10,12)    2-8,2-9          0.87    0.472(34) 
C_3-two-state    (10,12)    3-7,4-10         1.14    0.481(42) 
C_3-two-state    (10,12)    3-7,3-8          0.80    0.478(41) 
C_3-two-state    (10,12)    2-7,2-10         1.22    0.477(36) 
C_3-two-state    (10,12)    3-7,3-9          0.78    0.481(42) 
C_3-two-state    (10,12)    3-7,2-8          0.75    0.472(43) 
C_3-two-state    (10,12)    3-8,3-8          0.73    0.485(41) 
C_3-two-state    (10,12)    3-7,2-9          0.73    0.476(43) 
C_3-two-state    (10,12)    3-7,4-9          0.70    0.469(39) 
C_3-two-state    (10,12)    3-7,4-8          0.70    0.466(38) 
C_3-two-state    (10,12)    3-8,3-9          0.70    0.485(41) 
C_3-two-state    (10,12)    2-7,3-8          0.69    0.477(42) 
C_3-two-state    (10,12)    2-7,3-9          0.68    0.481(42) 
C_3-two-state    (10,12)    3-8,2-8          0.68    0.479(42) 
C_3-two-state    (10,12)    3-8,4-8          0.67    0.474(40) 
C_3-two-state    (10,12)    3-8,2-9          0.65    0.479(41) 
C_3-two-state    (10,12)    2-8,3-8          0.64    0.486(40) 
C_3-two-state    (10,12)    3-8,4-9          0.64    0.474(39) 
C_3-two-state    (10,12)    2-8,3-9          0.62    0.486(40) 
C_3-two-state    (10,12)    2-7,4-9          0.60    0.468(39) 
C_3-two-state    (10,12)    2-7,4-8          0.58    0.465(38) 
C_3-two-state    (10,12)    2-8,4-8          0.57    0.475(38) 
C_3-two-state    (10,12)    2-8,4-9          0.56    0.475(38) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.39    0.436(31) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.44    0.435(31) 
AIC:                                            0.479(38)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          1.00    0.474(63) 
R-two-state    (10,12)    2-5,2-6          0.97    0.487(71) 
R-two-state    (10,12)    2-5,4-6          0.94    0.463(54) 
R-two-state    (10,12)    3-5,2-6          1.14    0.490(73) 
R-two-state    (10,12)    3-5,3-6          1.23    0.470(65) 
R-two-state    (10,12)    4-5,2-6          0.70    0.489(79) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.02    0.408(26) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.15    0.395(23) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.21    0.407(25) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.23    0.395(23) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.43    0.396(22) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.45    0.394(25) 
R-two-state    (8,10,12)    3-4,4-5,4-6      1.48    0.407(24) 
AIC:                                          0.442(42)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-7,3-10         1.01    0.496(44) 
C_3-two-state    (10,12)    3-8,3-10         1.02    0.490(42) 
C_3-two-state    (10,12)    3-7,2-10         1.02    0.490(45) 
C_3-two-state    (10,12)    2-7,4-10         1.02    0.483(41) 
C_3-two-state    (10,12)    3-8,4-10         1.03    0.479(39) 
C_3-two-state    (10,12)    2-7,2-8          0.97    0.465(34) 
C_3-two-state    (10,12)    2-7,2-9          0.94    0.467(34) 
C_3-two-state    (10,12)    3-8,2-10         0.94    0.485(41) 
C_3-two-state    (10,12)    2-8,3-10         0.92    0.492(41) 
C_3-two-state    (10,12)    2-8,2-8          0.92    0.473(34) 
C_3-two-state    (10,12)    2-8,4-10         0.92    0.480(39) 
C_3-two-state    (10,12)    2-8,2-9          0.88    0.473(34) 
C_3-two-state    (10,12)    2-8,2-10         1.13    0.476(35) 
C_3-two-state    (10,12)    3-7,3-10         1.13    0.493(45) 
C_3-two-state    (10,12)    3-7,4-10         1.16    0.481(41) 
C_3-two-state    (10,12)    3-7,3-8          0.81    0.479(41) 
C_3-two-state    (10,12)    3-7,3-9          0.79    0.481(41) 
C_3-two-state    (10,12)    2-7,2-10         1.24    0.478(36) 
C_3-two-state    (10,12)    3-7,2-8          0.75    0.473(42) 
C_3-two-state    (10,12)    3-8,3-8          0.74    0.486(41) 
C_3-two-state    (10,12)    3-7,2-9          0.73    0.477(42) 
C_3-two-state    (10,12)    3-8,3-9          0.71    0.486(40) 
C_3-two-state    (10,12)    3-7,4-9          0.70    0.469(38) 
C_3-two-state    (10,12)    2-7,3-8          0.69    0.478(41) 
C_3-two-state    (10,12)    2-7,3-9          0.69    0.481(41) 
C_3-two-state    (10,12)    3-8,2-8          0.69    0.479(41) 
C_3-two-state    (10,12)    3-7,4-8          0.69    0.466(37) 
C_3-two-state    (10,12)    3-8,4-8          0.66    0.475(39) 
C_3-two-state    (10,12)    3-8,2-9          0.66    0.480(41) 
C_3-two-state    (10,12)    2-8,3-8          0.65    0.487(39) 
C_3-two-state    (10,12)    3-8,4-9          0.64    0.475(38) 
C_3-two-state    (10,12)    2-8,3-9          0.63    0.487(40) 
C_3-two-state    (10,12)    2-7,4-9          0.60    0.468(38) 
C_3-two-state    (10,12)    2-7,4-8          0.57    0.465(37) 
C_3-two-state    (10,12)    2-8,4-8          0.57    0.475(38) 
C_3-two-state    (10,12)    2-8,4-9          0.56    0.475(37) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.38    0.437(30) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.44    0.437(31) 
AIC:                                            0.479(38)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          1.00    0.475(63) 
R-two-state    (10,12)    2-5,2-6          0.98    0.488(71) 
R-two-state    (10,12)    2-5,4-6          0.92    0.464(54) 
R-two-state    (10,12)    3-5,2-6          1.16    0.492(73) 
R-two-state    (10,12)    3-5,3-6          1.23    0.471(65) 
R-two-state    (10,12)    4-5,2-6          0.69    0.491(80) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.01    0.410(26) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.15    0.396(23) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.19    0.409(25) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.21    0.397(23) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.41    0.397(22) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.42    0.396(25) 
R-two-state    (8,10,12)    3-4,4-5,4-6      1.46    0.408(24) 
AIC:                                          0.443(42)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,0) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.99    0.485(22) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.98    0.487(22) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.02    0.486(23) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.02    0.487(22) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.02    0.485(23) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.04    0.487(22) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.05    0.486(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.05    0.486(22) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.07    0.484(22) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.07    0.485(23) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.08    0.488(23) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.08    0.486(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.09    0.485(23) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.09    0.485(23) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.10    0.487(22) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.10    0.484(23) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.10    0.487(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.11    0.486(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.12    0.487(22) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.13    0.489(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.15    0.490(24) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.16    0.485(23) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.16    0.488(24) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.16    0.486(23) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.16    0.487(24) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.16    0.487(23) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.17    0.489(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.17    0.487(24) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.18    0.485(23) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.18    0.486(23) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.34    0.487(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.35    0.488(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.35    0.487(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.35    0.486(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.35    0.485(23) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.36    0.485(23) 
C_3-two-state    (10,12)    2-8,2-10         1.02    0.534(42) 
C_3-two-state    (10,12)    3-7,4-8          0.95    0.516(37) 
C_3-two-state    (10,12)    3-7,4-10         0.94    0.525(38) 
C_3-two-state    (10,12)    2-8,2-9          1.06    0.531(41) 
C_3-two-state    (10,12)    2-8,2-8          1.08    0.529(42) 
C_3-two-state    (10,12)    2-7,4-8          0.92    0.505(40) 
C_3-two-state    (10,12)    2-7,4-10         0.90    0.513(40) 
C_3-two-state    (10,12)    3-7,4-9          0.89    0.515(35) 
C_3-two-state    (10,12)    2-7,2-10         1.12    0.538(47) 
C_3-two-state    (10,12)    2-7,4-9          0.88    0.505(39) 
C_3-two-state    (10,12)    3-8,4-10         0.83    0.527(37) 
C_3-two-state    (10,12)    3-7,3-10         0.82    0.526(36) 
C_3-two-state    (10,12)    2-7,2-9          1.18    0.530(49) 
C_3-two-state    (10,12)    3-8,4-8          0.82    0.521(35) 
C_3-two-state    (10,12)    3-8,4-9          0.81    0.524(33) 
C_3-two-state    (10,12)    3-7,3-8          0.80    0.518(36) 
C_3-two-state    (10,12)    2-8,4-10         0.80    0.514(37) 
C_3-two-state    (10,12)    2-7,3-10         0.80    0.514(37) 
C_3-two-state    (10,12)    2-8,4-9          0.80    0.512(35) 
C_3-two-state    (10,12)    2-8,4-8          0.80    0.509(36) 
C_3-two-state    (10,12)    2-7,3-8          0.79    0.508(38) 
C_3-two-state    (10,12)    2-7,2-8          1.21    0.533(50) 
C_3-two-state    (10,12)    2-7,3-9          0.77    0.507(37) 
C_3-two-state    (10,12)    3-7,3-9          0.76    0.517(34) 
C_3-two-state    (10,12)    3-7,2-10         0.75    0.519(33) 
C_3-two-state    (10,12)    3-8,3-10         0.74    0.527(35) 
C_3-two-state    (10,12)    2-8,3-10         0.72    0.515(36) 
C_3-two-state    (10,12)    3-7,2-8          0.72    0.512(34) 
C_3-two-state    (10,12)    2-8,3-9          0.71    0.512(34) 
C_3-two-state    (10,12)    3-8,3-9          0.71    0.524(32) 
C_3-two-state    (10,12)    3-8,3-8          0.71    0.522(34) 
C_3-two-state    (10,12)    2-8,3-8          0.70    0.510(35) 
C_3-two-state    (10,12)    3-7,2-9          0.70    0.511(33) 
C_3-two-state    (10,12)    3-8,2-10         0.68    0.521(31) 
C_3-two-state    (10,12)    3-8,2-9          0.65    0.517(30) 
C_3-two-state    (10,12)    3-8,2-8          0.64    0.516(30) 
AIC:                                            0.497(24)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    3-4,2-5,5-6      0.99    0.501(58) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.07    0.504(63) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.09    0.482(48) 
R-two-state    (8,10,12)    3-4,2-5,3-6      1.09    0.502(56) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.10    0.504(63) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.17    0.521(99) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.24    0.53(11) 
R-two-state    (8,10,12)    3-4,3-5,3-6      1.25    0.509(69) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.29    0.517(88) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.29    0.483(50) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.33    0.485(60) 
R-two-state    (8,10,12)    2-4,2-5,3-6      1.38    0.481(41) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.38    0.479(42) 
R-two-state    (8,10,12)    2-4,2-5,4-6      1.43    0.480(44) 
R-two-state    (8,10,12)    2-4,3-5,3-6      1.44    0.481(37) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.48    0.478(39) 
R-two-state    (10,12)    2-5,2-6          0.96    0.497(60) 
R-two-state    (10,12)    3-5,3-6          0.95    0.488(44) 
R-two-state    (10,12)    2-5,4-6          0.94    0.497(58) 
R-two-state    (10,12)    3-5,2-6          1.15    0.496(59) 
R-two-state    (10,12)    2-5,3-6          0.85    0.496(52) 
R-two-state    (10,12)    4-5,2-6          1.43    0.497(62) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.93    0.4441(61) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.13    0.4432(61) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.23    0.4448(61) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.25    0.4441(61) 
R-single-state    (8,10,12)    3-4,2-5,2-6      1.29    0.4433(61) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.30    0.4444(61) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.34    0.4448(61) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.37    0.4440(61) 
R-single-state    (8,10,12)    3-4,2-5,3-6      1.37    0.4432(61) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.40    0.4435(61) 
R-single-state    (8,10,12)    3-4,2-5,4-6      1.41    0.4428(61) 
R-single-state    (10,12)    3-5,5-6          1.07    0.4514(85) 
R-single-state    (10,12)    4-5,2-6          1.21    0.4542(88) 
R-single-state    (10,12)    3-5,2-6          1.25    0.4521(86) 
R-single-state    (10,12)    4-5,4-6          1.29    0.4541(87) 
R-single-state    (10,12)    2-5,2-6          1.33    0.4504(86) 
R-single-state    (10,12)    4-5,3-6          1.35    0.4543(87) 
R-single-state    (10,12)    3-5,3-6          1.39    0.4520(86) 
R-single-state    (10,12)    2-5,3-6          1.42    0.4505(85) 
R-single-state    (10,12)    3-5,4-6          1.49    0.4516(85) 
AIC:                                          0.473(29)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.00    0.504(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.00    0.503(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.01    0.504(26) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.01    0.505(26) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.99    0.504(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.99    0.503(24) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.01    0.503(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.01    0.503(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.99    0.504(25) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.01    0.503(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.99    0.503(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.98    0.504(25) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.02    0.504(26) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.97    0.504(26) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.97    0.503(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.03    0.503(26) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.96    0.504(25) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.96    0.503(26) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.96    0.505(26) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.95    0.504(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.95    0.504(26) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.06    0.503(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.94    0.505(26) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.94    0.504(26) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.06    0.504(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.94    0.503(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.93    0.503(25) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.93    0.505(26) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.93    0.504(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.93    0.504(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.93    0.503(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.92    0.504(25) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.09    0.503(25) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.91    0.504(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.91    0.505(25) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.09    0.503(24) 
C_3-two-state    (10,12)    2-7,4-8          0.66    0.523(40) 
C_3-two-state    (10,12)    2-7,2-8          0.65    0.541(45) 
C_3-two-state    (10,12)    2-7,3-8          0.65    0.532(42) 
C_3-two-state    (10,12)    3-7,2-8          0.61    0.536(37) 
C_3-two-state    (10,12)    2-8,2-8          0.58    0.538(40) 
C_3-two-state    (10,12)    2-7,2-9          0.58    0.541(45) 
C_3-two-state    (10,12)    2-7,3-9          0.57    0.532(41) 
C_3-two-state    (10,12)    2-8,3-8          0.57    0.531(38) 
C_3-two-state    (10,12)    2-7,4-9          0.57    0.523(40) 
C_3-two-state    (10,12)    2-8,4-8          0.56    0.523(38) 
C_3-two-state    (10,12)    2-7,4-10         0.56    0.529(43) 
C_3-two-state    (10,12)    2-7,2-10         0.56    0.547(45) 
C_3-two-state    (10,12)    2-7,3-10         0.56    0.539(43) 
AIC:                                            0.508(26)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    3-4,3-5,3-6      0.99    0.505(47) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.02    0.485(59) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.03    0.499(34) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.09    0.486(38) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.90    0.499(34) 
R-two-state    (8,10,12)    2-4,2-5,3-6      1.14    0.485(55) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.15    0.500(35) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.85    0.505(47) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.17    0.505(47) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.79    0.499(34) 
R-two-state    (8,10,12)    3-4,3-5,5-6      1.21    0.517(70) 
R-two-state    (8,10,12)    2-4,3-5,3-6      1.23    0.486(37) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.24    0.486(40) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.28    0.488(42) 
R-two-state    (8,10,12)    2-4,2-5,4-6      1.29    0.486(41) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.41    0.487(35) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.43    0.486(36) 
R-two-state    (10,12)    2-5,4-6          0.89    0.506(37) 
R-two-state    (10,12)    3-5,3-6          0.84    0.501(29) 
R-two-state    (10,12)    2-5,3-6          0.74    0.504(36) 
R-two-state    (10,12)    3-5,2-6          0.74    0.502(32) 
R-two-state    (10,12)    2-5,2-6          0.64    0.504(37) 
R-two-state    (10,12)    4-5,2-6          0.60    0.507(29) 
R-single-state    (12)    2-6              0.96    0.480(13) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.96    0.4698(68) 
R-single-state    (8,10,12)    3-4,2-5,3-6      1.05    0.4685(68) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.94    0.4685(68) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.06    0.4700(68) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.93    0.4700(68) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.09    0.4698(68) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.13    0.4698(68) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.85    0.4698(68) 
R-single-state    (8,10,12)    3-4,2-5,4-6      1.17    0.4685(68) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.22    0.4702(68) 
R-single-state    (8,10,12)    3-4,4-5,5-6      1.26    0.4703(68) 
R-single-state    (8,10,12)    3-4,2-5,5-6      1.34    0.4685(68) 
R-single-state    (10,12)    2-5,2-6          1.05    0.4727(88) 
R-single-state    (10,12)    4-5,2-6          1.05    0.4757(90) 
R-single-state    (10,12)    3-5,2-6          0.94    0.4750(89) 
R-single-state    (10,12)    3-5,3-6          1.09    0.4750(89) 
R-single-state    (10,12)    2-5,3-6          1.20    0.4727(88) 
R-single-state    (10,12)    4-5,3-6          1.26    0.4757(90) 
R-single-state    (10,12)    3-5,4-6          1.31    0.4750(89) 
R-single-state    (10,12)    3-5,5-6          1.39    0.4752(90) 
R-single-state    (10,12)    2-5,4-6          1.39    0.4728(88) 
AIC:                                          0.481(17)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,2-8          1.00    0.565(51) 
C_3-two-state    (10,12)    3-8,2-9          1.03    0.565(49) 
C_3-two-state    (10,12)    3-8,3-8          1.07    0.577(50) 
C_3-two-state    (10,12)    3-8,2-10         1.08    0.575(52) 
C_3-two-state    (10,12)    2-8,3-8          1.08    0.563(57) 
C_3-two-state    (10,12)    3-8,3-9          1.09    0.576(47) 
C_3-two-state    (10,12)    2-8,3-9          1.10    0.564(55) 
C_3-two-state    (10,12)    2-8,3-10         1.13    0.572(59) 
C_3-two-state    (10,12)    3-7,2-9          1.14    0.557(56) 
C_3-two-state    (10,12)    3-7,2-8          1.14    0.563(59) 
C_3-two-state    (10,12)    3-8,3-10         1.15    0.587(51) 
C_3-two-state    (10,12)    3-7,2-10         1.20    0.576(56) 
C_3-two-state    (10,12)    2-7,3-9          1.22    0.558(62) 
C_3-two-state    (10,12)    3-7,3-9          1.22    0.567(53) 
C_3-two-state    (10,12)    2-8,4-8          1.22    0.560(60) 
C_3-two-state    (10,12)    2-7,3-8          1.23    0.564(66) 
C_3-two-state    (10,12)    2-8,4-9          1.23    0.562(58) 
C_3-two-state    (10,12)    2-8,2-8          1.24    0.594(71) 
C_3-two-state    (10,12)    3-8,4-8          1.24    0.573(51) 
C_3-two-state    (10,12)    3-8,4-9          1.24    0.574(49) 
C_3-two-state    (10,12)    3-7,3-8          1.25    0.574(58) 
C_3-two-state    (10,12)    2-7,3-10         1.25    0.574(63) 
C_3-two-state    (10,12)    2-8,4-10         1.25    0.572(63) 
C_3-two-state    (10,12)    2-8,2-10         1.26    0.605(71) 
C_3-two-state    (10,12)    2-8,2-9          1.27    0.594(68) 
C_3-two-state    (10,12)    3-7,3-10         1.29    0.587(55) 
C_3-two-state    (10,12)    3-8,4-10         1.29    0.586(54) 
C_3-two-state    (10,12)    2-7,2-8          1.38    0.605(89) 
C_3-two-state    (10,12)    2-7,4-9          1.39    0.555(66) 
C_3-two-state    (10,12)    2-7,2-9          1.41    0.597(83) 
C_3-two-state    (10,12)    2-7,4-10         1.41    0.574(69) 
C_3-two-state    (10,12)    3-7,4-9          1.42    0.563(55) 
C_3-two-state    (10,12)    2-7,4-8          1.43    0.559(70) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.22    0.513(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.23    0.516(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.24    0.516(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.25    0.513(31) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.29    0.514(33) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.29    0.511(31) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.30    0.515(33) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.30    0.519(33) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.31    0.515(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.31    0.514(32) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.31    0.520(35) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.32    0.524(34) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.32    0.518(32) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.32    0.511(31) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.32    0.515(31) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.34    0.515(32) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.35    0.523(34) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.36    0.517(34) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.36    0.519(34) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.36    0.513(32) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.37    0.522(35) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.38    0.514(32) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.38    0.518(32) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.39    0.513(32) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.39    0.517(33) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.41    0.522(35) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.42    0.517(32) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.43    0.513(32) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.44    0.516(33) 
AIC:                                            0.534(35)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          1.23    0.533(75) 
R-two-state    (10,12)    2-5,4-6          1.37    0.533(84) 
R-two-state    (10,12)    2-5,2-6          1.38    0.536(88) 
R-two-state    (10,12)    3-5,3-6          1.43    0.519(65) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.40    0.502(63) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.40    0.525(70) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.47    0.537(82) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.98    0.4594(73) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.28    0.4583(73) 
R-single-state    (10,12)    3-5,5-6          1.39    0.467(11) 
AIC:                                          0.501(42)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (1,1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,3-8          1.00    0.569(53) 
C_3-two-state    (10,12)    3-8,2-10         0.99    0.584(47) 
C_3-two-state    (10,12)    2-8,3-9          1.01    0.571(52) 
C_3-two-state    (10,12)    3-7,2-9          1.03    0.572(50) 
C_3-two-state    (10,12)    3-8,3-10         1.04    0.599(46) 
C_3-two-state    (10,12)    3-7,2-8          1.04    0.575(52) 
C_3-two-state    (10,12)    3-8,3-9          0.96    0.589(43) 
C_3-two-state    (10,12)    3-8,3-8          0.96    0.588(45) 
C_3-two-state    (10,12)    2-8,3-10         1.05    0.577(57) 
C_3-two-state    (10,12)    3-8,2-9          0.92    0.575(44) 
C_3-two-state    (10,12)    3-7,3-9          1.09    0.585(49) 
C_3-two-state    (10,12)    3-8,2-8          0.91    0.574(45) 
C_3-two-state    (10,12)    3-8,4-9          1.09    0.591(45) 
C_3-two-state    (10,12)    3-7,2-10         1.09    0.588(51) 
C_3-two-state    (10,12)    3-8,4-8          1.11    0.590(47) 
C_3-two-state    (10,12)    3-7,3-8          1.12    0.589(52) 
C_3-two-state    (10,12)    2-8,4-9          1.13    0.574(56) 
C_3-two-state    (10,12)    2-7,3-9          1.14    0.569(58) 
C_3-two-state    (10,12)    2-7,3-8          1.14    0.573(60) 
C_3-two-state    (10,12)    2-8,4-8          1.14    0.571(57) 
C_3-two-state    (10,12)    2-7,3-10         1.16    0.582(61) 
C_3-two-state    (10,12)    3-8,4-10         1.16    0.602(49) 
C_3-two-state    (10,12)    3-7,3-10         1.16    0.603(51) 
C_3-two-state    (10,12)    2-8,4-10         1.16    0.581(61) 
C_3-two-state    (10,12)    2-8,2-8          1.24    0.593(63) 
C_3-two-state    (10,12)    2-8,2-10         1.24    0.604(65) 
C_3-two-state    (10,12)    2-8,2-9          1.25    0.595(62) 
C_3-two-state    (10,12)    3-7,4-9          1.27    0.587(53) 
C_3-two-state    (10,12)    2-7,4-9          1.30    0.573(64) 
C_3-two-state    (10,12)    2-7,4-10         1.30    0.589(69) 
C_3-two-state    (10,12)    3-7,4-10         1.32    0.609(57) 
C_3-two-state    (10,12)    2-7,4-8          1.33    0.576(67) 
C_3-two-state    (10,12)    3-7,4-8          1.34    0.592(57) 
C_3-two-state    (10,12)    2-7,2-10         1.34    0.617(75) 
C_3-two-state    (10,12)    2-7,2-8          1.37    0.607(77) 
C_3-two-state    (10,12)    2-7,2-9          1.39    0.601(75) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.21    0.534(31) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.21    0.538(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.22    0.537(30) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.23    0.534(31) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.25    0.540(32) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.25    0.542(34) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.26    0.536(32) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.26    0.538(34) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.26    0.539(32) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.27    0.540(33) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.28    0.537(32) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.29    0.535(32) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.29    0.537(34) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.30    0.536(32) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.30    0.538(31) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.31    0.534(31) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.32    0.537(30) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.32    0.540(35) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.32    0.539(33) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.34    0.534(31) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.35    0.539(35) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.35    0.540(32) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.35    0.538(33) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.37    0.536(32) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.37    0.536(32) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.38    0.539(31) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.40    0.536(32) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.42    0.535(32) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.42    0.538(33) 
AIC:                                            0.554(34)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,2-6          1.00    0.539(59) 
R-two-state    (10,12)    3-5,3-6          0.91    0.529(52) 
R-two-state    (10,12)    2-5,4-6          0.86    0.539(60) 
R-two-state    (10,12)    3-5,2-6          1.20    0.540(60) 
R-two-state    (10,12)    2-5,3-6          0.79    0.540(56) 
R-two-state    (10,12)    4-5,2-6          1.49    0.540(63) 
R-two-state    (8,10,12)    3-4,2-5,5-6      0.98    0.536(53) 
R-two-state    (8,10,12)    3-4,2-5,3-6      1.03    0.543(52) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.04    0.541(53) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.05    0.518(50) 
R-two-state    (8,10,12)    3-4,4-5,4-6      1.06    0.568(93) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.06    0.542(54) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.13    0.557(72) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.13    0.572(96) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.14    0.563(77) 
R-two-state    (8,10,12)    3-4,3-5,3-6      1.16    0.552(61) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.19    0.551(66) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.25    0.518(52) 
R-two-state    (8,10,12)    3-4,3-5,5-6      0.75    0.57(10) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.28    0.515(63) 
R-two-state    (8,10,12)    2-4,2-5,3-6      1.31    0.522(45) 
R-two-state    (8,10,12)    2-4,2-5,4-6      1.33    0.518(47) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.36    0.518(44) 
R-two-state    (8,10,12)    2-4,3-5,3-6      1.39    0.522(43) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.45    0.518(44) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.47    0.517(42) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.50    0.520(47) 
R-single-state    (10,12)    4-5,2-6          1.42    0.486(10) 
R-single-state    (10,12)    4-5,4-6          1.49    0.486(10) 
R-single-state    (8,10,12)    3-4,4-5,5-6      1.42    0.4708(71) 
AIC:                                          0.537(51)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = A_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,-1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.01    0.2692(74) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.98    0.2687(72) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.98    0.2702(76) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.98    0.2693(76) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.97    0.2703(78) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.97    0.2705(77) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.96    0.2679(78) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.04    0.2703(78) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.04    0.2705(77) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.95    0.2690(79) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.05    0.2693(76) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.94    0.2687(80) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.06    0.2702(76) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.94    0.2685(78) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.93    0.2693(74) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.93    0.2679(75) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.91    0.2693(75) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.91    0.2703(78) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.91    0.2702(76) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.91    0.2705(77) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.90    0.2687(72) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.89    0.2679(78) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.88    0.2690(79) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.88    0.2689(76) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.88    0.2687(80) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.87    0.2672(73) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.87    0.2693(73) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.86    0.2697(76) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.86    0.2697(78) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.86    0.2685(78) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.86    0.2699(77) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.85    0.2679(75) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.84    0.2688(72) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.84    0.2689(74) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.81    0.2685(72) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.79    0.2672(74) 
AIC:                                            0.2694(76)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,2-6      0.21    0.288(15) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.19    0.288(15) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.17    0.287(15) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.16    0.285(15) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.16    0.289(18) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.16    0.287(15) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.16    0.289(16) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.16    0.289(16) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.15    0.286(16) 
AIC:                                          0.287(15)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,0) \Lambda = T_1 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,-1,-1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-10         1.47    0.771(14) 
C_3-two-state    (10,12)    2-8,3-10         1.58    0.772(14) 
C_3-two-state    (10,12)    2-8,2-9          1.60    0.771(14) 
C_3-two-state    (10,12)    2-7,2-10         1.61    0.773(16) 
C_3-two-state    (10,12)    3-8,2-10         1.61    0.772(15) 
C_3-two-state    (10,12)    2-8,4-10         1.69    0.773(14) 
C_3-two-state    (10,12)    3-8,3-10         1.69    0.767(15) 
C_3-two-state    (10,12)    2-8,3-9          1.75    0.772(14) 
C_3-two-state    (10,12)    2-7,3-10         1.75    0.774(16) 
C_3-two-state    (10,12)    2-8,2-8          1.76    0.773(14) 
C_3-two-state    (10,12)    3-8,2-9          1.78    0.772(14) 
C_3-two-state    (10,12)    2-7,2-9          1.78    0.770(18) 
C_3-two-state    (10,12)    3-7,2-10         1.79    0.774(17) 
C_3-two-state    (10,12)    3-8,4-10         1.85    0.768(15) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.48    0.765(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.53    0.766(12) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.54    0.767(12) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.55    0.766(12) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.58    0.765(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.59    0.768(12) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.61    0.767(12) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.62    0.767(12) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.64    0.767(12) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.64    0.766(12) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.65    0.767(13) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.65    0.767(13) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.65    0.767(12) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.68    0.768(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.70    0.769(13) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.71    0.768(12) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.71    0.767(12) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.73    0.768(12) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.73    0.767(12) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.74    0.768(13) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.75    0.768(13) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.75    0.767(13) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.78    0.767(13) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.80    0.769(12) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.81    0.769(13) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.82    0.768(13) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.84    0.768(13) 
AIC:                                            0.767(12)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          0.99    0.783(22) 
R-two-state    (10,12)    2-5,4-6          1.15    0.784(21) 
R-two-state    (10,12)    2-5,2-6          0.83    0.783(22) 
R-two-state    (10,12)    3-5,2-6          0.53    0.776(21) 
R-two-state    (8,10,12)    3-4,3-5,5-6      1.02    0.763(12) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.06    0.769(12) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.93    0.763(11) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.08    0.770(12) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.92    0.762(11) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.91    0.760(12) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.82    0.762(12) 
R-two-state    (8,10,12)    2-4,3-5,3-6      1.21    0.771(13) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.21    0.769(13) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.21    0.767(12) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.77    0.761(12) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.75    0.759(12) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.31    0.772(13) 
R-two-state    (8,10,12)    2-4,2-5,3-6      1.37    0.767(12) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.37    0.767(12) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.43    0.770(13) 
AIC:                                          0.768(13)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,0) \Lambda = T_1 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,-1,0) \mu = 3 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.49    0.772(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.54    0.772(12) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.55    0.773(12) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.55    0.772(12) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.58    0.772(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.60    0.774(12) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.62    0.773(12) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.63    0.774(12) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.64    0.773(12) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.65    0.772(12) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.66    0.773(13) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.66    0.773(13) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.66    0.773(12) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.69    0.774(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.71    0.775(13) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.72    0.774(12) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.72    0.773(12) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.73    0.774(12) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.74    0.773(12) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.75    0.774(13) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.75    0.774(13) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.76    0.773(13) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.79    0.773(13) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.81    0.775(12) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.82    0.775(13) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.83    0.775(13) 
C_3-two-state    (10,12)    2-8,2-10         1.49    0.778(14) 
C_3-two-state    (10,12)    2-8,3-10         1.60    0.778(14) 
C_3-two-state    (10,12)    2-8,2-9          1.63    0.778(14) 
C_3-two-state    (10,12)    3-8,2-10         1.64    0.778(14) 
C_3-two-state    (10,12)    2-7,2-10         1.64    0.779(16) 
C_3-two-state    (10,12)    3-8,3-10         1.71    0.773(15) 
C_3-two-state    (10,12)    2-8,4-10         1.72    0.779(14) 
C_3-two-state    (10,12)    2-8,3-9          1.77    0.778(14) 
C_3-two-state    (10,12)    2-7,3-10         1.78    0.780(16) 
C_3-two-state    (10,12)    2-8,2-8          1.79    0.779(14) 
C_3-two-state    (10,12)    3-8,2-9          1.81    0.778(14) 
C_3-two-state    (10,12)    2-7,2-9          1.81    0.777(18) 
C_3-two-state    (10,12)    3-7,2-10         1.81    0.780(16) 
AIC:                                            0.774(12)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          1.00    0.789(22) 
R-two-state    (10,12)    2-5,2-6          0.84    0.789(22) 
R-two-state    (10,12)    2-5,4-6          1.17    0.790(21) 
R-two-state    (10,12)    3-5,2-6          0.54    0.782(21) 
R-two-state    (8,10,12)    3-4,3-5,5-6      1.02    0.768(12) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.05    0.774(12) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.93    0.769(11) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.08    0.776(12) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.90    0.768(11) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.89    0.766(12) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.82    0.768(12) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.19    0.775(13) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.21    0.773(12) 
R-two-state    (8,10,12)    2-4,3-5,3-6      1.21    0.776(13) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.77    0.767(12) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.73    0.765(12) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.32    0.778(13) 
R-two-state    (8,10,12)    2-4,2-5,3-6      1.36    0.773(12) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.36    0.773(12) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.42    0.776(13) 
AIC:                                          0.774(13)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,0) \Lambda = T_1 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,-1,0) \mu = 3 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.49    0.778(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.55    0.779(12) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.56    0.779(12) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.56    0.779(12) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.59    0.778(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.61    0.780(12) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.62    0.779(12) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.63    0.780(12) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.65    0.779(12) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.66    0.779(12) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.66    0.779(13) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.67    0.779(12) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.67    0.780(13) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.69    0.781(12) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.72    0.781(13) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.73    0.780(12) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.73    0.780(12) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.74    0.781(12) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.75    0.780(12) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.75    0.780(13) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.76    0.780(13) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.77    0.780(13) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.80    0.780(13) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.82    0.781(12) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.83    0.782(13) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.83    0.781(13) 
C_3-two-state    (10,12)    2-8,2-10         1.51    0.784(14) 
C_3-two-state    (10,12)    2-8,3-10         1.62    0.784(14) 
C_3-two-state    (10,12)    2-8,2-9          1.65    0.784(14) 
C_3-two-state    (10,12)    3-8,2-10         1.66    0.785(14) 
C_3-two-state    (10,12)    2-7,2-10         1.66    0.785(16) 
C_3-two-state    (10,12)    3-8,3-10         1.73    0.779(15) 
C_3-two-state    (10,12)    2-8,4-10         1.74    0.785(14) 
C_3-two-state    (10,12)    2-8,3-9          1.79    0.784(14) 
C_3-two-state    (10,12)    2-7,3-10         1.80    0.786(16) 
C_3-two-state    (10,12)    2-8,2-8          1.82    0.785(14) 
C_3-two-state    (10,12)    3-8,2-9          1.83    0.785(14) 
C_3-two-state    (10,12)    2-7,2-9          1.84    0.783(18) 
C_3-two-state    (10,12)    3-7,2-10         1.84    0.786(16) 
AIC:                                            0.780(12)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          1.00    0.795(22) 
R-two-state    (10,12)    2-5,2-6          0.84    0.795(22) 
R-two-state    (10,12)    2-5,4-6          1.20    0.795(21) 
R-two-state    (10,12)    3-5,2-6          0.54    0.788(21) 
R-two-state    (8,10,12)    3-4,3-5,5-6      1.02    0.774(12) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.04    0.780(12) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.93    0.775(11) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.08    0.782(12) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.89    0.774(11) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.87    0.772(12) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.83    0.774(12) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.18    0.781(13) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.20    0.779(12) 
R-two-state    (8,10,12)    2-4,3-5,3-6      1.21    0.782(12) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.76    0.773(12) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.71    0.771(12) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.34    0.783(13) 
R-two-state    (8,10,12)    2-4,2-5,3-6      1.35    0.779(12) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.35    0.779(12) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.41    0.781(13) 
AIC:                                          0.780(13)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,-1,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,3-9          1.00    0.653(28) 
C_3-two-state    (10,12)    2-8,2-8          1.01    0.652(28) 
C_3-two-state    (10,12)    3-8,4-8          0.99    0.654(25) 
C_3-two-state    (10,12)    3-8,2-9          0.98    0.655(27) 
C_3-two-state    (10,12)    2-7,2-9          1.03    0.658(33) 
C_3-two-state    (10,12)    2-7,4-9          0.97    0.652(29) 
C_3-two-state    (10,12)    2-8,4-10         1.03    0.654(27) 
C_3-two-state    (10,12)    3-8,2-8          1.05    0.653(27) 
C_3-two-state    (10,12)    3-7,4-9          1.05    0.656(28) 
C_3-two-state    (10,12)    2-8,2-10         1.06    0.658(29) 
C_3-two-state    (10,12)    2-7,4-8          1.06    0.652(29) 
C_3-two-state    (10,12)    2-8,2-9          0.94    0.654(28) 
C_3-two-state    (10,12)    2-7,2-10         1.07    0.668(32) 
C_3-two-state    (10,12)    2-7,4-10         1.07    0.661(29) 
C_3-two-state    (10,12)    3-8,3-9          1.08    0.658(27) 
C_3-two-state    (10,12)    2-8,4-8          0.92    0.649(26) 
C_3-two-state    (10,12)    2-8,3-8          1.09    0.652(28) 
C_3-two-state    (10,12)    3-7,2-9          1.09    0.658(31) 
C_3-two-state    (10,12)    3-8,4-9          0.90    0.656(25) 
C_3-two-state    (10,12)    2-7,2-8          1.10    0.658(33) 
C_3-two-state    (10,12)    3-8,4-10         1.11    0.659(26) 
C_3-two-state    (10,12)    3-8,2-10         1.11    0.659(28) 
C_3-two-state    (10,12)    2-7,3-9          1.12    0.657(32) 
C_3-two-state    (10,12)    2-8,3-10         1.13    0.657(28) 
C_3-two-state    (10,12)    3-7,2-10         1.14    0.668(30) 
C_3-two-state    (10,12)    2-8,4-9          0.85    0.651(26) 
C_3-two-state    (10,12)    2-7,3-10         1.15    0.666(31) 
C_3-two-state    (10,12)    3-7,2-8          1.18    0.658(31) 
C_3-two-state    (10,12)    3-8,3-8          1.18    0.657(27) 
C_3-two-state    (10,12)    3-7,4-8          1.19    0.656(28) 
C_3-two-state    (10,12)    3-7,4-10         1.19    0.665(28) 
C_3-two-state    (10,12)    2-7,3-8          1.21    0.657(32) 
C_3-two-state    (10,12)    3-8,3-10         1.22    0.662(27) 
C_3-two-state    (10,12)    3-7,3-9          1.22    0.661(31) 
C_3-two-state    (10,12)    3-7,3-10         1.27    0.669(30) 
C_3-two-state    (10,12)    3-7,3-8          1.36    0.660(31) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.94    0.640(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.94    0.638(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.94    0.639(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.93    0.642(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.92    0.640(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.92    0.640(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.90    0.640(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.89    0.638(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.89    0.638(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.89    0.642(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.88    0.637(23) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.88    0.640(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.87    0.641(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.87    0.640(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.87    0.642(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.87    0.639(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.87    0.639(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.86    0.641(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.86    0.638(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.86    0.638(23) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.86    0.640(24) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.84    0.641(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.84    0.640(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.83    0.637(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.82    0.642(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.82    0.639(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.82    0.638(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.81    0.640(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.77    0.638(23) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.76    0.640(23) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.76    0.638(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.76    0.640(24) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.76    0.639(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.75    0.642(23) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.75    0.641(24) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.74    0.643(24) 
AIC:                                            0.640(24)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,3-5,3-6      0.99    0.622(28) 
R-two-state    (8,10,12)    2-4,2-5,4-6      1.01    0.623(28) 
R-two-state    (8,10,12)    3-4,2-5,3-6      1.01    0.622(32) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.01    0.621(29) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.03    0.634(34) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.06    0.624(32) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.94    0.621(28) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.09    0.620(30) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.09    0.621(30) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.11    0.634(36) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.89    0.622(28) 
R-two-state    (8,10,12)    3-4,3-5,3-6      1.13    0.629(34) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.16    0.622(28) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.17    0.623(28) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.18    0.622(31) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.27    0.629(37) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.31    0.621(30) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.35    0.629(34) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.39    0.622(28) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.41    0.623(31) 
R-two-state    (10,12)    2-5,2-6          1.02    0.689(76) 
R-two-state    (10,12)    2-5,3-6          1.03    0.677(70) 
R-two-state    (10,12)    3-5,3-6          1.09    0.699(79) 
R-two-state    (10,12)    3-5,2-6          0.89    0.707(79) 
R-two-state    (10,12)    4-5,2-6          0.80    0.709(83) 
R-two-state    (10,12)    2-5,4-6          1.28    0.676(69) 
AIC:                                          0.631(31)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,4-8          1.00    0.657(25) 
C_3-two-state    (10,12)    2-8,2-8          1.00    0.655(28) 
C_3-two-state    (10,12)    2-8,3-9          1.01    0.656(27) 
C_3-two-state    (10,12)    2-7,4-9          0.99    0.654(29) 
C_3-two-state    (10,12)    3-8,2-9          0.98    0.657(27) 
C_3-two-state    (10,12)    2-7,2-9          1.03    0.660(32) 
C_3-two-state    (10,12)    2-8,4-10         1.04    0.656(27) 
C_3-two-state    (10,12)    3-8,2-8          1.05    0.656(27) 
C_3-two-state    (10,12)    2-8,2-10         1.06    0.660(28) 
C_3-two-state    (10,12)    2-8,2-9          0.94    0.657(28) 
C_3-two-state    (10,12)    2-8,4-8          0.94    0.651(26) 
C_3-two-state    (10,12)    3-7,4-9          1.07    0.658(27) 
C_3-two-state    (10,12)    2-7,2-10         1.07    0.669(31) 
C_3-two-state    (10,12)    3-8,3-9          1.07    0.661(26) 
C_3-two-state    (10,12)    2-7,4-8          1.08    0.654(29) 
C_3-two-state    (10,12)    3-8,4-9          0.91    0.659(25) 
C_3-two-state    (10,12)    2-8,3-8          1.09    0.654(27) 
C_3-two-state    (10,12)    3-7,2-9          1.09    0.660(30) 
C_3-two-state    (10,12)    2-7,4-10         1.09    0.663(29) 
C_3-two-state    (10,12)    2-7,2-8          1.10    0.661(32) 
C_3-two-state    (10,12)    3-8,2-10         1.11    0.661(27) 
C_3-two-state    (10,12)    3-8,4-10         1.12    0.661(26) 
C_3-two-state    (10,12)    2-7,3-9          1.12    0.659(31) 
C_3-two-state    (10,12)    2-8,4-9          0.87    0.653(26) 
C_3-two-state    (10,12)    2-8,3-10         1.13    0.659(28) 
C_3-two-state    (10,12)    3-7,2-10         1.14    0.669(30) 
C_3-two-state    (10,12)    2-7,3-10         1.16    0.668(30) 
C_3-two-state    (10,12)    3-8,3-8          1.18    0.659(26) 
C_3-two-state    (10,12)    3-7,2-8          1.18    0.660(31) 
C_3-two-state    (10,12)    3-7,4-8          1.20    0.658(27) 
C_3-two-state    (10,12)    3-7,4-10         1.20    0.666(28) 
C_3-two-state    (10,12)    2-7,3-8          1.21    0.659(31) 
C_3-two-state    (10,12)    3-8,3-10         1.22    0.664(27) 
C_3-two-state    (10,12)    3-7,3-9          1.22    0.663(30) 
C_3-two-state    (10,12)    3-7,3-10         1.28    0.671(29) 
C_3-two-state    (10,12)    3-7,3-8          1.36    0.662(30) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.95    0.643(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.94    0.641(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.94    0.642(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.93    0.645(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.92    0.643(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.92    0.642(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.90    0.643(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.89    0.641(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.89    0.644(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.89    0.641(23) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.88    0.643(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.88    0.640(23) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.87    0.644(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.87    0.645(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.87    0.642(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.87    0.642(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.86    0.644(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.86    0.642(23) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.86    0.641(23) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.86    0.641(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.86    0.643(24) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.85    0.643(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.85    0.642(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.84    0.645(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.83    0.641(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.82    0.641(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.82    0.642(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.81    0.643(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.77    0.641(23) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.77    0.643(23) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.77    0.641(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.76    0.643(24) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.76    0.644(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.76    0.642(23) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.76    0.644(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.76    0.645(24) 
AIC:                                            0.642(23)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,3-5,3-6      1.00    0.625(28) 
R-two-state    (8,10,12)    2-4,2-5,4-6      1.01    0.625(27) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.01    0.623(29) 
R-two-state    (8,10,12)    3-4,2-5,3-6      1.01    0.624(31) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.03    0.636(34) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.06    0.626(31) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.94    0.624(28) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.09    0.622(30) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.10    0.623(29) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.89    0.625(28) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.11    0.636(35) 
R-two-state    (8,10,12)    3-4,3-5,3-6      1.13    0.631(34) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.16    0.625(28) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.18    0.625(27) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.18    0.624(31) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.27    0.631(36) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.32    0.623(29) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.35    0.631(34) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.39    0.625(28) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.41    0.625(31) 
R-two-state    (10,12)    2-5,2-6          1.02    0.690(76) 
R-two-state    (10,12)    2-5,3-6          1.04    0.679(70) 
R-two-state    (10,12)    3-5,3-6          1.09    0.702(79) 
R-two-state    (10,12)    3-5,2-6          0.88    0.709(79) 
R-two-state    (10,12)    4-5,2-6          0.81    0.711(83) 
R-two-state    (10,12)    2-5,4-6          1.29    0.678(69) 
AIC:                                          0.633(31)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-8          1.00    0.657(28) 
C_3-two-state    (10,12)    2-7,4-9          1.01    0.656(28) 
C_3-two-state    (10,12)    2-8,3-9          1.01    0.658(27) 
C_3-two-state    (10,12)    3-8,4-8          1.01    0.659(25) 
C_3-two-state    (10,12)    3-8,2-9          0.98    0.660(26) 
C_3-two-state    (10,12)    2-7,2-9          1.03    0.663(31) 
C_3-two-state    (10,12)    2-8,4-8          0.95    0.653(26) 
C_3-two-state    (10,12)    3-8,2-8          1.05    0.658(26) 
C_3-two-state    (10,12)    2-8,2-10         1.06    0.662(28) 
C_3-two-state    (10,12)    2-8,4-10         1.06    0.658(26) 
C_3-two-state    (10,12)    2-8,2-9          0.94    0.659(27) 
C_3-two-state    (10,12)    3-8,3-9          1.07    0.664(26) 
C_3-two-state    (10,12)    3-8,4-9          0.92    0.661(25) 
C_3-two-state    (10,12)    2-7,2-10         1.08    0.671(30) 
C_3-two-state    (10,12)    3-7,4-9          1.08    0.661(27) 
C_3-two-state    (10,12)    2-8,3-8          1.09    0.656(27) 
C_3-two-state    (10,12)    3-7,2-9          1.09    0.662(30) 
C_3-two-state    (10,12)    2-7,4-8          1.10    0.656(28) 
C_3-two-state    (10,12)    2-7,2-8          1.10    0.663(31) 
C_3-two-state    (10,12)    2-7,4-10         1.11    0.664(28) 
C_3-two-state    (10,12)    3-8,2-10         1.11    0.663(27) 
C_3-two-state    (10,12)    2-8,4-9          0.88    0.655(26) 
C_3-two-state    (10,12)    2-7,3-9          1.12    0.661(31) 
C_3-two-state    (10,12)    3-8,4-10         1.13    0.663(25) 
C_3-two-state    (10,12)    2-8,3-10         1.14    0.661(27) 
C_3-two-state    (10,12)    3-7,2-10         1.15    0.671(29) 
C_3-two-state    (10,12)    3-8,3-8          1.17    0.662(26) 
C_3-two-state    (10,12)    2-7,3-10         1.17    0.670(30) 
C_3-two-state    (10,12)    3-7,2-8          1.18    0.662(30) 
C_3-two-state    (10,12)    3-7,4-8          1.21    0.660(27) 
C_3-two-state    (10,12)    3-8,3-10         1.21    0.666(26) 
C_3-two-state    (10,12)    2-7,3-8          1.22    0.661(31) 
C_3-two-state    (10,12)    3-7,3-9          1.22    0.665(29) 
C_3-two-state    (10,12)    3-7,4-10         1.22    0.668(27) 
C_3-two-state    (10,12)    3-7,3-10         1.28    0.673(29) 
C_3-two-state    (10,12)    3-7,3-8          1.35    0.665(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.95    0.646(23) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.94    0.643(23) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.93    0.644(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.93    0.647(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.92    0.646(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.92    0.645(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.90    0.646(23) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.89    0.647(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.89    0.644(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.88    0.644(23) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.88    0.646(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.87    0.646(23) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.87    0.643(23) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.87    0.648(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.87    0.643(23) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.87    0.645(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.86    0.645(24) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.86    0.646(23) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.86    0.646(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.86    0.644(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.86    0.645(23) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.86    0.646(24) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.85    0.645(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.85    0.647(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.83    0.644(23) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.82    0.644(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.81    0.645(23) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.81    0.646(24) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.78    0.646(23) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.78    0.643(23) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.78    0.644(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.77    0.647(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.77    0.645(23) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.77    0.647(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.77    0.648(23) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.77    0.645(23) 
AIC:                                            0.645(23)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,3-5,3-6      1.00    0.627(28) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.01    0.626(28) 
R-two-state    (8,10,12)    2-4,2-5,4-6      1.01    0.627(27) 
R-two-state    (8,10,12)    3-4,2-5,3-6      1.02    0.626(31) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.03    0.638(33) 
R-two-state    (8,10,12)    3-4,2-5,2-6      1.05    0.628(31) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.94    0.626(28) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.09    0.624(29) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.10    0.626(29) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.89    0.627(27) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.12    0.638(35) 
R-two-state    (8,10,12)    3-4,3-5,3-6      1.13    0.634(34) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.16    0.627(28) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.18    0.627(27) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.18    0.626(31) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.28    0.634(36) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.32    0.625(29) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.36    0.634(34) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.39    0.627(28) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.42    0.627(31) 
R-two-state    (10,12)    2-5,2-6          1.03    0.692(76) 
R-two-state    (10,12)    2-5,3-6          1.05    0.681(70) 
R-two-state    (10,12)    3-5,3-6          1.08    0.705(79) 
R-two-state    (10,12)    3-5,2-6          0.88    0.711(78) 
R-two-state    (10,12)    4-5,2-6          0.81    0.713(83) 
R-two-state    (10,12)    2-5,4-6          1.30    0.680(69) 
AIC:                                          0.635(31)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,-1,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-7,2-9          1.00    0.680(40) 
C_3-two-state    (10,12)    2-8,4-10         1.00    0.675(33) 
C_3-two-state    (10,12)    2-8,3-9          1.00    0.676(34) 
C_3-two-state    (10,12)    3-8,2-8          1.00    0.674(34) 
C_3-two-state    (10,12)    3-7,4-8          1.00    0.675(34) 
C_3-two-state    (10,12)    2-7,2-8          1.01    0.680(40) 
C_3-two-state    (10,12)    3-8,2-9          0.98    0.677(34) 
C_3-two-state    (10,12)    2-8,3-8          1.02    0.673(34) 
C_3-two-state    (10,12)    3-7,4-9          0.97    0.675(34) 
C_3-two-state    (10,12)    2-8,2-10         1.04    0.681(35) 
C_3-two-state    (10,12)    2-7,4-10         1.06    0.683(36) 
C_3-two-state    (10,12)    3-8,3-9          1.06    0.681(32) 
C_3-two-state    (10,12)    2-7,2-10         1.06    0.692(39) 
C_3-two-state    (10,12)    3-8,4-10         1.07    0.681(32) 
C_3-two-state    (10,12)    2-8,2-8          0.92    0.674(35) 
C_3-two-state    (10,12)    2-7,4-8          0.92    0.671(36) 
C_3-two-state    (10,12)    2-7,4-9          0.91    0.671(36) 
C_3-two-state    (10,12)    2-8,2-9          0.90    0.676(34) 
C_3-two-state    (10,12)    3-7,2-9          1.10    0.679(39) 
C_3-two-state    (10,12)    3-8,3-8          1.10    0.678(32) 
C_3-two-state    (10,12)    2-7,3-9          1.12    0.679(40) 
C_3-two-state    (10,12)    3-7,2-8          1.12    0.679(39) 
C_3-two-state    (10,12)    3-8,2-10         1.12    0.681(34) 
C_3-two-state    (10,12)    2-8,3-10         1.14    0.681(35) 
C_3-two-state    (10,12)    2-7,3-8          1.14    0.679(40) 
C_3-two-state    (10,12)    3-7,4-10         1.16    0.687(34) 
C_3-two-state    (10,12)    3-8,4-8          0.83    0.674(31) 
C_3-two-state    (10,12)    3-7,2-10         1.17    0.692(38) 
C_3-two-state    (10,12)    3-8,4-9          0.83    0.677(30) 
C_3-two-state    (10,12)    2-7,3-10         1.18    0.691(39) 
C_3-two-state    (10,12)    2-8,4-9          0.80    0.671(32) 
C_3-two-state    (10,12)    2-8,4-8          0.79    0.668(32) 
C_3-two-state    (10,12)    3-7,3-9          1.21    0.682(38) 
C_3-two-state    (10,12)    3-8,3-10         1.22    0.686(33) 
C_3-two-state    (10,12)    3-7,3-8          1.27    0.682(38) 
C_3-two-state    (10,12)    3-7,3-10         1.29    0.694(37) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.95    0.661(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.93    0.659(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.92    0.663(29) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.91    0.660(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.90    0.662(30) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.88    0.662(29) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.88    0.659(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.88    0.661(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.86    0.663(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.86    0.659(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.85    0.660(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.84    0.662(30) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.84    0.662(30) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.84    0.660(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.83    0.658(28) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.82    0.663(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.82    0.662(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.82    0.658(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.82    0.660(28) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.81    0.659(28) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.80    0.659(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.80    0.661(29) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.79    0.661(29) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.79    0.662(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.78    0.662(29) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.78    0.662(30) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.77    0.658(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.74    0.661(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.72    0.659(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.71    0.661(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.70    0.661(29) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.70    0.663(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.68    0.658(28) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.67    0.660(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.64    0.662(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.64    0.660(28) 
AIC:                                            0.661(29)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,3-6      0.99    0.633(34) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.98    0.643(39) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.03    0.634(33) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.97    0.647(40) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.96    0.632(35) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.06    0.634(32) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.94    0.635(36) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.07    0.633(36) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.92    0.634(32) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.92    0.633(36) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.88    0.634(33) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.13    0.643(41) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.87    0.633(34) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.87    0.647(39) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.83    0.633(33) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.17    0.643(40) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.18    0.633(34) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.80    0.634(32) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.23    0.634(33) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.28    0.634(36) 
R-two-state    (8,10,12)    3-4,4-5,4-6      1.39    0.644(43) 
R-two-state    (8,10,12)    3-4,3-5,5-6      1.46    0.643(41) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.47    0.633(35) 
R-two-state    (10,12)    2-5,3-6          0.94    0.696(84) 
R-two-state    (10,12)    3-5,3-6          0.92    0.726(94) 
R-two-state    (10,12)    2-5,2-6          0.91    0.708(89) 
R-two-state    (10,12)    2-5,4-6          1.18    0.696(85) 
R-two-state    (10,12)    4-5,2-6          0.75    0.732(93) 
R-two-state    (10,12)    3-5,2-6          0.74    0.730(90) 
AIC:                                          0.643(36)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,2-8          1.00    0.676(33) 
C_3-two-state    (10,12)    2-8,3-9          1.00    0.678(34) 
C_3-two-state    (10,12)    2-7,2-9          1.01    0.682(39) 
C_3-two-state    (10,12)    3-7,4-8          1.01    0.676(33) 
C_3-two-state    (10,12)    2-7,2-8          1.01    0.682(39) 
C_3-two-state    (10,12)    3-8,2-9          0.98    0.679(33) 
C_3-two-state    (10,12)    2-8,4-10         1.02    0.677(33) 
C_3-two-state    (10,12)    3-7,4-9          0.98    0.677(33) 
C_3-two-state    (10,12)    2-8,3-8          1.02    0.675(34) 
C_3-two-state    (10,12)    2-8,2-10         1.04    0.683(35) 
C_3-two-state    (10,12)    3-8,3-9          1.06    0.684(32) 
C_3-two-state    (10,12)    2-7,4-8          0.94    0.673(35) 
C_3-two-state    (10,12)    2-7,4-9          0.93    0.673(35) 
C_3-two-state    (10,12)    2-7,2-10         1.07    0.693(38) 
C_3-two-state    (10,12)    3-8,4-10         1.08    0.683(31) 
C_3-two-state    (10,12)    2-7,4-10         1.08    0.684(35) 
C_3-two-state    (10,12)    2-8,2-8          0.92    0.676(34) 
C_3-two-state    (10,12)    2-8,2-9          0.91    0.678(34) 
C_3-two-state    (10,12)    3-8,3-8          1.09    0.680(32) 
C_3-two-state    (10,12)    3-7,2-9          1.10    0.681(38) 
C_3-two-state    (10,12)    3-7,2-8          1.12    0.681(38) 
C_3-two-state    (10,12)    2-7,3-9          1.12    0.681(39) 
C_3-two-state    (10,12)    3-8,2-10         1.13    0.683(34) 
C_3-two-state    (10,12)    2-8,3-10         1.14    0.682(34) 
C_3-two-state    (10,12)    2-7,3-8          1.15    0.681(39) 
C_3-two-state    (10,12)    3-8,4-9          0.84    0.679(30) 
C_3-two-state    (10,12)    3-8,4-8          0.84    0.676(30) 
C_3-two-state    (10,12)    3-7,2-10         1.18    0.692(37) 
C_3-two-state    (10,12)    3-7,4-10         1.18    0.688(34) 
C_3-two-state    (10,12)    2-8,4-9          0.82    0.672(32) 
C_3-two-state    (10,12)    2-7,3-10         1.19    0.692(38) 
C_3-two-state    (10,12)    2-8,4-8          0.81    0.670(32) 
C_3-two-state    (10,12)    3-7,3-9          1.21    0.684(37) 
C_3-two-state    (10,12)    3-8,3-10         1.21    0.688(33) 
C_3-two-state    (10,12)    3-7,3-8          1.26    0.684(37) 
C_3-two-state    (10,12)    3-7,3-10         1.30    0.696(36) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.95    0.663(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.93    0.661(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.93    0.665(29) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.91    0.662(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.91    0.664(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.89    0.665(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.88    0.663(29) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.88    0.661(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.87    0.666(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.86    0.662(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.85    0.662(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.85    0.664(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.84    0.664(29) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.84    0.663(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.83    0.660(28) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.83    0.662(28) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.83    0.665(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.83    0.665(28) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.83    0.661(28) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.81    0.662(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.81    0.664(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.80    0.663(29) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.80    0.662(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.80    0.663(29) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.79    0.664(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.78    0.664(29) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.77    0.661(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.74    0.663(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.73    0.661(28) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.73    0.663(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.72    0.665(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.71    0.663(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.68    0.662(28) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.68    0.660(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.66    0.664(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.65    0.663(28) 
AIC:                                            0.663(29)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,3-6      1.00    0.635(33) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.98    0.645(39) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.98    0.649(40) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.03    0.636(33) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.97    0.634(34) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.94    0.636(36) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.07    0.636(32) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.07    0.634(36) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.92    0.636(32) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.92    0.635(36) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.88    0.636(32) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.88    0.635(33) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.88    0.649(38) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.13    0.645(41) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.84    0.635(33) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.18    0.645(40) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.19    0.635(34) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.81    0.636(32) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.23    0.636(33) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.28    0.636(36) 
R-two-state    (8,10,12)    3-4,4-5,4-6      1.40    0.646(42) 
R-two-state    (8,10,12)    3-4,3-5,5-6      1.47    0.645(40) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.48    0.635(34) 
R-two-state    (10,12)    2-5,3-6          0.95    0.698(84) 
R-two-state    (10,12)    3-5,3-6          0.92    0.729(94) 
R-two-state    (10,12)    2-5,2-6          0.91    0.710(89) 
R-two-state    (10,12)    2-5,4-6          1.19    0.698(85) 
R-two-state    (10,12)    4-5,2-6          0.76    0.734(93) 
R-two-state    (10,12)    3-5,2-6          0.74    0.732(90) 
AIC:                                          0.645(35)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,2-8          1.00    0.677(33) 
C_3-two-state    (10,12)    3-7,4-9          0.99    0.679(32) 
C_3-two-state    (10,12)    2-8,3-9          1.01    0.680(33) 
C_3-two-state    (10,12)    2-7,2-9          1.01    0.683(38) 
C_3-two-state    (10,12)    3-8,2-9          0.99    0.680(33) 
C_3-two-state    (10,12)    2-7,2-8          1.01    0.683(38) 
C_3-two-state    (10,12)    3-7,4-8          1.02    0.678(33) 
C_3-two-state    (10,12)    2-8,3-8          1.03    0.677(33) 
C_3-two-state    (10,12)    2-8,4-10         1.04    0.678(32) 
C_3-two-state    (10,12)    2-7,4-8          0.96    0.674(35) 
C_3-two-state    (10,12)    2-8,2-10         1.04    0.685(34) 
C_3-two-state    (10,12)    2-7,4-9          0.96    0.674(35) 
C_3-two-state    (10,12)    3-8,3-9          1.06    0.686(31) 
C_3-two-state    (10,12)    2-7,2-10         1.08    0.694(37) 
C_3-two-state    (10,12)    2-8,2-8          0.92    0.677(34) 
C_3-two-state    (10,12)    3-8,3-8          1.09    0.682(31) 
C_3-two-state    (10,12)    2-8,2-9          0.91    0.680(34) 
C_3-two-state    (10,12)    3-8,4-10         1.09    0.684(31) 
C_3-two-state    (10,12)    2-7,4-10         1.10    0.685(35) 
C_3-two-state    (10,12)    3-7,2-9          1.11    0.682(37) 
C_3-two-state    (10,12)    3-7,2-8          1.13    0.682(37) 
C_3-two-state    (10,12)    3-8,2-10         1.13    0.684(33) 
C_3-two-state    (10,12)    2-7,3-9          1.13    0.682(38) 
C_3-two-state    (10,12)    3-8,4-9          0.86    0.681(30) 
C_3-two-state    (10,12)    2-8,3-10         1.14    0.684(34) 
C_3-two-state    (10,12)    3-8,4-8          0.85    0.678(30) 
C_3-two-state    (10,12)    2-7,3-8          1.15    0.682(38) 
C_3-two-state    (10,12)    2-8,4-9          0.84    0.674(32) 
C_3-two-state    (10,12)    2-8,4-8          0.83    0.671(32) 
C_3-two-state    (10,12)    3-7,2-10         1.19    0.693(37) 
C_3-two-state    (10,12)    2-7,3-10         1.20    0.693(37) 
C_3-two-state    (10,12)    3-7,4-10         1.20    0.690(33) 
C_3-two-state    (10,12)    3-7,3-9          1.21    0.686(36) 
C_3-two-state    (10,12)    3-8,3-10         1.21    0.690(32) 
C_3-two-state    (10,12)    3-7,3-8          1.26    0.685(36) 
C_3-two-state    (10,12)    3-7,3-10         1.30    0.697(36) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.95    0.665(28) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.93    0.663(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.93    0.667(29) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.91    0.664(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.91    0.666(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.89    0.667(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.88    0.666(29) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.88    0.663(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.87    0.668(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.86    0.664(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.85    0.665(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.85    0.666(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.85    0.667(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.84    0.664(28) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.84    0.663(28) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.84    0.665(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.83    0.667(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.83    0.667(28) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.82    0.663(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.82    0.666(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.82    0.665(29) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.81    0.664(28) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.80    0.664(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.80    0.666(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.79    0.667(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.78    0.666(28) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.77    0.663(28) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.74    0.665(28) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.74    0.664(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.74    0.666(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.73    0.667(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.73    0.666(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.69    0.664(27) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.69    0.663(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.67    0.666(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.66    0.665(28) 
AIC:                                            0.665(28)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,3-6      1.01    0.637(33) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.99    0.647(39) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.98    0.651(39) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.98    0.636(34) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.03    0.638(33) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.94    0.638(36) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.07    0.638(32) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.93    0.638(32) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.93    0.636(36) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.08    0.636(36) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.89    0.638(32) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.88    0.637(33) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.88    0.651(38) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.14    0.647(40) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.84    0.637(32) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.18    0.647(40) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.81    0.638(32) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.19    0.637(34) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.24    0.637(33) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.29    0.637(36) 
R-two-state    (8,10,12)    3-4,4-5,4-6      1.41    0.648(42) 
R-two-state    (8,10,12)    3-4,3-5,5-6      1.47    0.647(40) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.49    0.636(34) 
R-two-state    (10,12)    2-5,3-6          0.96    0.699(85) 
R-two-state    (10,12)    2-5,2-6          0.92    0.711(89) 
R-two-state    (10,12)    3-5,3-6          0.92    0.731(94) 
R-two-state    (10,12)    2-5,4-6          1.20    0.700(86) 
R-two-state    (10,12)    4-5,2-6          0.77    0.736(93) 
R-two-state    (10,12)    3-5,2-6          0.74    0.734(90) 
AIC:                                          0.647(35)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_3 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,3-8          1.00    0.565(42) 
C_3-two-state    (10,12)    3-8,2-9          1.00    0.573(41) 
C_3-two-state    (10,12)    2-8,2-10         1.02    0.564(49) 
C_3-two-state    (10,12)    3-7,2-10         0.96    0.565(39) 
C_3-two-state    (10,12)    3-8,2-10         0.95    0.572(42) 
C_3-two-state    (10,12)    3-7,2-8          0.95    0.569(38) 
C_3-two-state    (10,12)    2-8,2-8          0.94    0.566(43) 
C_3-two-state    (10,12)    2-7,2-8          1.06    0.565(44) 
C_3-two-state    (10,12)    3-7,2-9          1.06    0.568(39) 
C_3-two-state    (10,12)    2-7,2-10         1.06    0.558(47) 
C_3-two-state    (10,12)    2-8,2-9          1.06    0.566(47) 
C_3-two-state    (10,12)    2-8,3-10         1.07    0.563(48) 
C_3-two-state    (10,12)    3-8,4-9          0.89    0.614(55) 
C_3-two-state    (10,12)    3-7,4-9          0.89    0.602(45) 
C_3-two-state    (10,12)    2-7,3-10         1.12    0.557(46) 
C_3-two-state    (10,12)    2-8,3-9          1.13    0.565(46) 
C_3-two-state    (10,12)    2-7,3-8          1.14    0.563(43) 
C_3-two-state    (10,12)    2-8,4-8          1.15    0.565(42) 
C_3-two-state    (10,12)    3-8,2-8          0.85    0.572(38) 
C_3-two-state    (10,12)    2-7,2-9          1.16    0.561(47) 
C_3-two-state    (10,12)    3-8,4-10         0.84    0.613(53) 
C_3-two-state    (10,12)    2-8,4-10         1.19    0.563(48) 
C_3-two-state    (10,12)    3-7,4-8          0.78    0.599(49) 
C_3-two-state    (10,12)    3-8,3-9          0.78    0.614(54) 
C_3-two-state    (10,12)    3-7,4-10         0.77    0.601(44) 
C_3-two-state    (10,12)    2-7,3-9          1.23    0.561(45) 
C_3-two-state    (10,12)    3-7,3-9          0.76    0.603(46) 
C_3-two-state    (10,12)    3-8,3-10         0.75    0.613(52) 
C_3-two-state    (10,12)    2-7,4-10         1.26    0.557(46) 
C_3-two-state    (10,12)    2-8,4-9          1.27    0.565(46) 
C_3-two-state    (10,12)    3-8,4-8          0.72    0.605(57) 
C_3-two-state    (10,12)    3-7,3-10         0.68    0.601(44) 
C_3-two-state    (10,12)    2-7,4-8          1.33    0.564(43) 
C_3-two-state    (10,12)    3-7,3-8          0.66    0.600(50) 
C_3-two-state    (10,12)    3-8,3-8          0.62    0.606(57) 
C_3-two-state    (10,12)    2-7,4-9          1.41    0.561(46) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.01    0.575(30) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.02    0.575(31) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.98    0.574(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.97    0.573(31) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.03    0.573(31) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.96    0.573(30) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.96    0.575(31) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.96    0.572(30) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.05    0.573(31) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.05    0.572(30) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.06    0.575(29) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.06    0.574(28) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.07    0.574(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.07    0.574(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.08    0.576(29) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.92    0.574(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.08    0.575(28) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.09    0.576(28) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.91    0.574(31) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.09    0.575(31) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.10    0.577(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.11    0.577(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.11    0.575(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.89    0.573(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.12    0.578(29) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.12    0.573(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.13    0.576(29) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.15    0.577(29) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.16    0.576(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.16    0.574(31) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.17    0.577(29) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.18    0.575(28) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.20    0.578(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.20    0.577(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.22    0.576(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.26    0.577(29) 
AIC:                                            0.576(30)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,4-6      1.00    0.554(10) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.00    0.572(27) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.97    0.573(24) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.05    0.555(77) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.94    0.554(11) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.07    0.5539(96) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.92    0.5536(98) 
R-two-state    (8,10,12)    3-4,3-5,5-6      0.91    0.579(35) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.90    0.5540(97) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.90    0.5540(97) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.90    0.557(87) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.89    0.555(14) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.88    0.555(18) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.87    0.554(11) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.86    0.5535(98) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.84    0.554(10) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.81    0.554(10) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.80    0.554(10) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.78    0.576(27) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.77    0.577(27) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.23    0.554(10) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.75    0.578(32) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.72    0.576(24) 
R-two-state    (10,12)    2-5,2-6          1.06    0.565(30) 
R-two-state    (10,12)    2-5,3-6          1.11    0.566(30) 
R-two-state    (10,12)    3-5,3-6          1.17    0.578(30) 
R-two-state    (10,12)    2-5,4-6          1.18    0.564(24) 
R-two-state    (10,12)    3-5,2-6          1.25    0.560(78) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.99    0.5500(76) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.96    0.5497(75) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.96    0.5500(75) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.05    0.5502(76) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.10    0.5500(75) 
R-single-state    (8,10,12)    3-4,4-5,5-6      1.24    0.5502(75) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.43    0.5484(76) 
R-single-state    (10,12)    3-5,4-6          1.04    0.556(10) 
R-single-state    (10,12)    3-5,3-6          1.07    0.555(10) 
R-single-state    (10,12)    4-5,3-6          1.25    0.554(10) 
R-single-state    (10,12)    3-5,5-6          1.27    0.556(10) 
R-single-state    (10,12)    4-5,4-6          1.30    0.556(10) 
AIC:                                          0.557(12)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = A_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.00    0.2723(77) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.00    0.2725(76) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.01    0.2714(75) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.01    0.2722(75) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.02    0.2707(71) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.98    0.2701(77) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.03    0.2712(73) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.96    0.2711(78) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.96    0.2713(73) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.96    0.2709(79) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.95    0.2707(77) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.95    0.2700(74) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.94    0.2714(74) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.94    0.2722(75) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.94    0.2723(77) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.07    0.2723(77) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.93    0.2707(71) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.93    0.2725(76) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.07    0.2725(76) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.08    0.2713(75) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.09    0.2721(75) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.91    0.2701(77) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.89    0.2711(75) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.89    0.2713(72) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.89    0.2694(73) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.89    0.2711(78) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.89    0.2709(79) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.88    0.2718(75) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.88    0.2718(77) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.88    0.2720(76) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.87    0.2707(77) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.87    0.2701(74) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.86    0.2709(71) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.85    0.2710(73) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.83    0.2706(72) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.81    0.2694(73) 
AIC:                                            0.2715(75)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,2-6      0.20    0.291(15) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.18    0.290(15) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.17    0.292(18) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.17    0.290(15) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.17    0.292(16) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.16    0.288(15) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.16    0.290(15) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.16    0.290(16) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.15    0.292(16) 
R-two-state    (8,10,12)    2-4,4-5,4-6      0.15    0.294(18) 
AIC:                                          0.290(15)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_3 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.00    0.577(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.99    0.576(31) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.98    0.577(30) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.98    0.579(31) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.03    0.578(30) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.97    0.575(30) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.03    0.578(31) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.05    0.576(31) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.07    0.575(29) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.93    0.578(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.93    0.577(31) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.07    0.578(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.07    0.576(31) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.08    0.579(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.09    0.577(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.09    0.578(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.10    0.578(28) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.10    0.579(29) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.10    0.579(28) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.90    0.576(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.11    0.578(31) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.12    0.580(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.12    0.580(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.13    0.578(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.14    0.581(30) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.15    0.576(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.15    0.579(29) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.17    0.580(29) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.18    0.579(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.19    0.578(31) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.19    0.580(29) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.19    0.578(28) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.21    0.580(28) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.22    0.581(30) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.25    0.579(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.29    0.580(29) 
C_3-two-state    (10,12)    3-7,2-10         0.99    0.568(39) 
C_3-two-state    (10,12)    3-8,2-10         0.98    0.574(42) 
C_3-two-state    (10,12)    2-8,3-8          1.02    0.568(42) 
C_3-two-state    (10,12)    3-7,2-8          0.98    0.571(38) 
C_3-two-state    (10,12)    3-8,2-9          1.03    0.576(41) 
C_3-two-state    (10,12)    2-8,2-10         1.04    0.566(49) 
C_3-two-state    (10,12)    2-8,2-8          0.96    0.569(43) 
C_3-two-state    (10,12)    3-8,4-9          0.93    0.616(55) 
C_3-two-state    (10,12)    2-7,2-8          1.08    0.568(44) 
C_3-two-state    (10,12)    3-7,4-9          0.92    0.605(45) 
C_3-two-state    (10,12)    2-7,2-10         1.09    0.561(47) 
C_3-two-state    (10,12)    2-8,2-9          1.09    0.568(47) 
C_3-two-state    (10,12)    3-7,2-9          1.10    0.570(39) 
C_3-two-state    (10,12)    2-8,3-10         1.10    0.565(48) 
C_3-two-state    (10,12)    3-8,4-10         0.88    0.616(53) 
C_3-two-state    (10,12)    3-8,2-8          0.87    0.574(38) 
C_3-two-state    (10,12)    2-7,3-10         1.15    0.560(46) 
C_3-two-state    (10,12)    2-8,3-9          1.16    0.567(46) 
C_3-two-state    (10,12)    2-7,3-8          1.16    0.566(43) 
C_3-two-state    (10,12)    2-8,4-8          1.17    0.568(42) 
C_3-two-state    (10,12)    3-8,3-9          0.82    0.617(54) 
C_3-two-state    (10,12)    2-7,2-9          1.18    0.564(47) 
C_3-two-state    (10,12)    3-7,4-8          0.81    0.602(49) 
C_3-two-state    (10,12)    3-7,3-9          0.80    0.606(45) 
C_3-two-state    (10,12)    3-7,4-10         0.80    0.603(43) 
C_3-two-state    (10,12)    3-8,3-10         0.78    0.616(52) 
C_3-two-state    (10,12)    2-8,4-10         1.22    0.566(48) 
C_3-two-state    (10,12)    3-8,4-8          0.74    0.607(56) 
C_3-two-state    (10,12)    2-7,3-9          1.27    0.563(45) 
C_3-two-state    (10,12)    2-7,4-10         1.29    0.560(46) 
C_3-two-state    (10,12)    3-7,3-10         0.71    0.604(44) 
C_3-two-state    (10,12)    2-8,4-9          1.30    0.568(47) 
C_3-two-state    (10,12)    3-7,3-8          0.69    0.603(50) 
C_3-two-state    (10,12)    2-7,4-8          1.36    0.566(43) 
C_3-two-state    (10,12)    3-8,3-8          0.64    0.608(57) 
C_3-two-state    (10,12)    2-7,4-9          1.45    0.563(45) 
AIC:                                            0.579(30)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,4-6      1.00    0.558(11) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.99    0.576(24) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.02    0.575(27) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.94    0.557(11) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.06    0.559(82) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.93    0.5567(99) 
R-two-state    (8,10,12)    3-4,3-5,5-6      0.93    0.582(34) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.08    0.5570(97) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.91    0.5571(98) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.91    0.5571(98) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.91    0.560(83) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.90    0.558(15) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.89    0.559(19) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.88    0.557(11) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.87    0.5566(99) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.85    0.557(10) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.82    0.557(10) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.81    0.557(10) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.80    0.579(27) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.78    0.580(27) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.24    0.557(10) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.76    0.580(31) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.73    0.579(24) 
R-two-state    (10,12)    2-5,2-6          1.09    0.568(30) 
R-two-state    (10,12)    2-5,3-6          1.13    0.569(30) 
R-two-state    (10,12)    3-5,3-6          1.19    0.581(30) 
R-two-state    (10,12)    2-5,4-6          1.20    0.567(24) 
R-two-state    (10,12)    3-5,2-6          1.28    0.563(70) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.00    0.5530(76) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.98    0.5527(75) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.98    0.5530(75) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.06    0.5532(76) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.12    0.5530(75) 
R-single-state    (8,10,12)    3-4,4-5,5-6      1.25    0.5532(75) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.46    0.5513(76) 
R-single-state    (10,12)    3-5,4-6          1.05    0.559(10) 
R-single-state    (10,12)    3-5,3-6          1.09    0.558(10) 
R-single-state    (10,12)    4-5,3-6          1.27    0.557(10) 
R-single-state    (10,12)    3-5,5-6          1.29    0.559(10) 
R-single-state    (10,12)    4-5,4-6          1.31    0.559(10) 
AIC:                                          0.560(13)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_3 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,2-10         1.00    0.579(50) 
C_3-two-state    (10,12)    3-7,2-10         1.03    0.572(47) 
C_3-two-state    (10,12)    2-8,3-8          1.03    0.574(50) 
C_3-two-state    (10,12)    3-7,2-8          0.97    0.578(45) 
C_3-two-state    (10,12)    2-8,2-10         1.05    0.570(60) 
C_3-two-state    (10,12)    2-8,2-8          0.94    0.576(51) 
C_3-two-state    (10,12)    3-8,2-9          1.06    0.581(49) 
C_3-two-state    (10,12)    2-7,2-8          1.06    0.576(52) 
C_3-two-state    (10,12)    2-8,2-9          1.11    0.573(57) 
C_3-two-state    (10,12)    2-7,2-10         1.11    0.565(58) 
C_3-two-state    (10,12)    2-8,3-10         1.14    0.569(59) 
C_3-two-state    (10,12)    3-7,2-9          1.14    0.575(47) 
C_3-two-state    (10,12)    3-8,2-8          0.85    0.580(44) 
C_3-two-state    (10,12)    3-8,4-9          0.84    0.629(56) 
C_3-two-state    (10,12)    3-7,4-9          0.83    0.616(48) 
C_3-two-state    (10,12)    2-8,4-8          1.18    0.575(50) 
C_3-two-state    (10,12)    2-7,3-8          1.18    0.574(51) 
C_3-two-state    (10,12)    2-7,3-10         1.21    0.564(56) 
C_3-two-state    (10,12)    2-8,3-9          1.21    0.572(56) 
C_3-two-state    (10,12)    3-8,4-10         0.79    0.629(55) 
C_3-two-state    (10,12)    2-7,2-9          1.22    0.569(57) 
C_3-two-state    (10,12)    2-8,4-10         1.26    0.571(60) 
C_3-two-state    (10,12)    3-8,3-9          0.74    0.629(55) 
C_3-two-state    (10,12)    3-7,4-10         0.72    0.614(47) 
C_3-two-state    (10,12)    3-7,3-9          0.71    0.617(48) 
C_3-two-state    (10,12)    3-8,3-10         0.70    0.628(54) 
C_3-two-state    (10,12)    2-7,3-9          1.33    0.568(56) 
C_3-two-state    (10,12)    2-8,4-9          1.35    0.573(57) 
C_3-two-state    (10,12)    2-7,4-10         1.35    0.565(57) 
C_3-two-state    (10,12)    3-7,3-10         0.63    0.615(47) 
C_3-two-state    (10,12)    2-7,4-8          1.37    0.575(52) 
C_3-two-state    (10,12)    3-7,4-8          0.62    0.613(52) 
C_3-two-state    (10,12)    3-8,4-8          0.57    0.620(59) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.00    0.590(34) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.01    0.588(33) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.02    0.590(33) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.97    0.591(33) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.04    0.592(35) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.96    0.589(33) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.05    0.589(35) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.06    0.590(34) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.08    0.591(35) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.10    0.592(34) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.11    0.588(33) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.11    0.590(33) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.12    0.588(35) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.13    0.591(32) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.13    0.592(32) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.14    0.589(35) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.15    0.592(33) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.15    0.590(35) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.16    0.591(35) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.17    0.593(33) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.18    0.591(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.19    0.593(32) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.19    0.592(33) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.21    0.591(33) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.22    0.594(33) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.22    0.588(35) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.23    0.593(33) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.24    0.591(35) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.26    0.592(33) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.28    0.592(33) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.28    0.593(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.29    0.594(33) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.29    0.591(32) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.30    0.594(33) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.36    0.592(33) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.38    0.594(33) 
AIC:                                            0.592(34)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    3-4,3-5,2-6      0.99    0.585(34) 
R-two-state    (8,10,12)    2-4,3-5,5-6      0.98    0.562(11) 
R-two-state    (8,10,12)    3-4,2-5,5-6      0.96    0.56(12) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.91    0.586(29) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.90    0.561(11) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.10    0.562(12) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.88    0.563(39) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.88    0.562(14) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.88    0.562(13) 
R-two-state    (8,10,12)    2-4,4-5,4-6      0.88    0.562(12) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.86    0.561(11) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.84    0.562(13) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.83    0.562(11) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.82    0.562(11) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.81    0.561(11) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.80    0.563(15) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.79    0.561(11) 
R-two-state    (8,10,12)    3-4,3-5,5-6      0.74    0.595(44) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.72    0.591(34) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.72    0.562(11) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.60    0.594(41) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.60    0.590(30) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.55    0.592(34) 
R-two-state    (10,12)    2-5,4-6          1.02    0.570(19) 
R-two-state    (10,12)    2-5,2-6          1.04    0.571(23) 
R-two-state    (10,12)    2-5,3-6          1.08    0.572(25) 
R-two-state    (10,12)    3-5,3-6          1.08    0.591(37) 
R-two-state    (10,12)    3-5,2-6          1.19    0.567(19) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.02    0.5560(79) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.06    0.5556(78) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.06    0.5559(79) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.10    0.5562(79) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.18    0.5561(78) 
R-single-state    (8,10,12)    3-4,4-5,5-6      1.31    0.5562(79) 
R-single-state    (10,12)    3-5,3-6          1.05    0.563(11) 
R-single-state    (10,12)    3-5,4-6          0.91    0.564(11) 
R-single-state    (10,12)    3-5,5-6          1.13    0.564(11) 
R-single-state    (10,12)    4-5,4-6          1.14    0.564(11) 
R-single-state    (10,12)    4-5,3-6          1.24    0.562(11) 
AIC:                                          0.566(13)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_3 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,2-8          0.99    0.581(45) 
C_3-two-state    (10,12)    3-8,2-10         1.03    0.581(50) 
C_3-two-state    (10,12)    2-8,2-8          0.96    0.578(51) 
C_3-two-state    (10,12)    2-8,3-8          1.05    0.577(50) 
C_3-two-state    (10,12)    3-7,2-10         1.06    0.575(47) 
C_3-two-state    (10,12)    2-7,2-8          1.08    0.578(52) 
C_3-two-state    (10,12)    2-8,2-10         1.08    0.573(60) 
C_3-two-state    (10,12)    3-8,2-9          1.09    0.583(49) 
C_3-two-state    (10,12)    3-8,4-9          0.88    0.632(56) 
C_3-two-state    (10,12)    3-8,2-8          0.87    0.583(44) 
C_3-two-state    (10,12)    2-8,2-9          1.14    0.576(57) 
C_3-two-state    (10,12)    3-7,4-9          0.86    0.619(47) 
C_3-two-state    (10,12)    2-7,2-10         1.14    0.568(58) 
C_3-two-state    (10,12)    2-8,3-10         1.16    0.572(60) 
C_3-two-state    (10,12)    3-7,2-9          1.18    0.578(47) 
C_3-two-state    (10,12)    3-8,4-10         0.82    0.631(54) 
C_3-two-state    (10,12)    2-8,4-8          1.20    0.578(50) 
C_3-two-state    (10,12)    2-7,3-8          1.20    0.577(51) 
C_3-two-state    (10,12)    3-8,3-9          0.77    0.632(55) 
C_3-two-state    (10,12)    2-7,3-10         1.23    0.567(56) 
C_3-two-state    (10,12)    2-8,3-9          1.24    0.574(57) 
C_3-two-state    (10,12)    2-7,2-9          1.24    0.572(57) 
C_3-two-state    (10,12)    3-7,4-10         0.75    0.617(46) 
C_3-two-state    (10,12)    3-7,3-9          0.74    0.620(48) 
C_3-two-state    (10,12)    3-8,3-10         0.73    0.631(54) 
C_3-two-state    (10,12)    2-8,4-10         1.29    0.573(60) 
C_3-two-state    (10,12)    3-7,3-10         0.66    0.618(47) 
C_3-two-state    (10,12)    3-7,4-8          0.64    0.616(52) 
C_3-two-state    (10,12)    2-7,3-9          1.37    0.571(56) 
C_3-two-state    (10,12)    2-7,4-10         1.39    0.568(57) 
C_3-two-state    (10,12)    2-8,4-9          1.39    0.576(57) 
C_3-two-state    (10,12)    2-7,4-8          1.40    0.577(52) 
C_3-two-state    (10,12)    3-8,4-8          0.59    0.622(58) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.99    0.595(33) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.02    0.592(33) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.02    0.594(34) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.97    0.593(33) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.03    0.594(33) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.06    0.595(34) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.08    0.592(35) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.09    0.593(34) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.10    0.594(35) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.12    0.595(34) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.13    0.592(33) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.13    0.594(33) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.14    0.594(32) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.14    0.596(32) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.15    0.592(35) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.16    0.593(35) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.16    0.595(33) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.17    0.594(35) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.18    0.595(35) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.19    0.596(33) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.19    0.595(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.20    0.596(32) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.21    0.596(33) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.23    0.594(33) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.24    0.597(33) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.25    0.596(33) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.25    0.592(35) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.27    0.594(35) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.28    0.595(33) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.30    0.596(32) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.30    0.595(32) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.30    0.596(33) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.31    0.597(33) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.32    0.597(33) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.39    0.595(33) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.40    0.597(33) 
AIC:                                            0.596(34)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,3-5,5-6      1.00    0.565(11) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.01    0.588(34) 
R-two-state    (8,10,12)    3-4,2-5,5-6      0.97    0.57(14) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.92    0.589(29) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.92    0.564(11) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.10    0.565(12) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.90    0.566(42) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.89    0.565(15) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.89    0.565(13) 
R-two-state    (8,10,12)    2-4,4-5,4-6      0.88    0.565(12) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.88    0.564(11) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.85    0.565(13) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.84    0.565(11) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.83    0.565(11) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.82    0.565(11) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.81    0.566(16) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.81    0.564(12) 
R-two-state    (8,10,12)    3-4,3-5,5-6      0.75    0.598(43) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.74    0.594(34) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.72    0.565(11) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.61    0.597(40) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.60    0.593(29) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.56    0.595(34) 
R-two-state    (10,12)    2-5,4-6          1.04    0.573(19) 
R-two-state    (10,12)    2-5,2-6          1.06    0.574(23) 
R-two-state    (10,12)    2-5,3-6          1.10    0.575(26) 
R-two-state    (10,12)    3-5,3-6          1.11    0.594(37) 
R-two-state    (10,12)    3-5,2-6          1.21    0.570(20) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.04    0.5589(79) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.08    0.5584(78) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.08    0.5587(79) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.12    0.5590(79) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.20    0.5589(78) 
R-single-state    (8,10,12)    3-4,4-5,5-6      1.34    0.5590(79) 
R-single-state    (10,12)    3-5,3-6          1.07    0.566(11) 
R-single-state    (10,12)    3-5,4-6          0.93    0.567(11) 
R-single-state    (10,12)    3-5,5-6          1.15    0.567(11) 
R-single-state    (10,12)    4-5,4-6          1.15    0.567(11) 
R-single-state    (10,12)    4-5,3-6          1.26    0.565(11) 
AIC:                                          0.569(13)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_3 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,1,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-8          0.99    0.583(60) 
C_3-two-state    (10,12)    3-7,2-8          1.06    0.585(53) 
C_3-two-state    (10,12)    3-8,2-8          0.93    0.586(52) 
C_3-two-state    (10,12)    3-8,2-10         1.10    0.582(62) 
C_3-two-state    (10,12)    2-8,3-8          1.11    0.582(60) 
C_3-two-state    (10,12)    2-7,2-8          1.12    0.583(61) 
C_3-two-state    (10,12)    2-8,2-10         1.12    0.572(75) 
C_3-two-state    (10,12)    3-7,2-10         1.15    0.576(58) 
C_3-two-state    (10,12)    3-8,2-9          1.17    0.584(59) 
C_3-two-state    (10,12)    3-8,4-9          0.81    0.642(58) 
C_3-two-state    (10,12)    2-8,2-9          1.19    0.576(71) 
C_3-two-state    (10,12)    2-7,2-10         1.20    0.568(71) 
C_3-two-state    (10,12)    3-7,4-9          0.80    0.627(51) 
C_3-two-state    (10,12)    2-8,3-10         1.23    0.572(75) 
C_3-two-state    (10,12)    3-8,4-10         0.76    0.642(56) 
C_3-two-state    (10,12)    2-8,4-8          1.26    0.584(60) 
C_3-two-state    (10,12)    2-7,3-8          1.27    0.583(61) 
C_3-two-state    (10,12)    3-7,2-9          1.28    0.579(57) 
C_3-two-state    (10,12)    3-8,3-9          0.71    0.641(57) 
C_3-two-state    (10,12)    2-7,2-9          1.31    0.573(70) 
C_3-two-state    (10,12)    3-7,4-10         0.69    0.626(50) 
C_3-two-state    (10,12)    3-7,3-9          0.69    0.627(50) 
C_3-two-state    (10,12)    2-8,3-9          1.32    0.575(71) 
C_3-two-state    (10,12)    3-8,3-10         0.68    0.641(55) 
C_3-two-state    (10,12)    2-7,3-10         1.33    0.568(71) 
C_3-two-state    (10,12)    2-8,4-10         1.35    0.575(76) 
C_3-two-state    (10,12)    3-7,3-10         0.60    0.626(50) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.06    0.608(37) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.06    0.606(37) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.07    0.606(38) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.08    0.604(38) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.12    0.606(39) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.14    0.609(39) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.14    0.604(40) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.16    0.607(40) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.16    0.606(38) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.17    0.608(36) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.17    0.604(38) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.18    0.607(36) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.20    0.606(39) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.21    0.608(39) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.23    0.604(40) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.23    0.607(38) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.23    0.605(40) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.23    0.607(40) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.23    0.606(40) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.24    0.609(38) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.26    0.609(36) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.27    0.607(36) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.30    0.607(37) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.30    0.609(37) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.31    0.608(38) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.31    0.609(38) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.32    0.607(40) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.33    0.605(40) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.35    0.609(36) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.38    0.607(36) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.39    0.609(38) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.39    0.607(37) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.39    0.610(38) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.40    0.608(38) 
AIC:                                            0.608(39)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          1.01    0.578(19) 
R-two-state    (10,12)    2-5,2-6          0.99    0.578(18) 
R-two-state    (10,12)    3-5,3-6          0.98    0.604(44) 
R-two-state    (10,12)    3-5,2-6          1.08    0.575(15) 
R-two-state    (10,12)    2-5,4-6          0.83    0.578(16) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.99    0.597(43) 
R-two-state    (8,10,12)    2-4,4-5,5-6      0.91    0.571(14) 
R-two-state    (8,10,12)    2-4,3-5,5-6      0.87    0.570(12) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.86    0.569(12) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.86    0.570(14) 
R-two-state    (8,10,12)    3-4,2-5,5-6      0.85    0.572(46) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.85    0.598(35) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.85    0.571(17) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.84    0.569(12) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.78    0.571(15) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.77    0.571(16) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.76    0.570(12) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.76    0.570(12) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.73    0.570(12) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.72    0.570(12) 
R-two-state    (8,10,12)    2-4,4-5,4-6      0.72    0.571(14) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.71    0.571(14) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.67    0.606(41) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.62    0.570(12) 
R-two-state    (8,10,12)    3-4,3-5,5-6      0.59    0.611(52) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.48    0.610(50) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.46    0.604(35) 
R-single-state    (10,12)    3-5,3-6          0.97    0.571(11) 
R-single-state    (10,12)    3-5,5-6          0.93    0.573(11) 
R-single-state    (10,12)    4-5,4-6          0.92    0.574(12) 
R-single-state    (10,12)    4-5,3-6          1.15    0.571(11) 
R-single-state    (10,12)    3-5,4-6          0.75    0.573(11) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.07    0.5628(82) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.11    0.5625(83) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.13    0.5629(83) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.13    0.5621(82) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.24    0.5628(82) 
R-single-state    (8,10,12)    3-4,4-5,5-6      1.35    0.5629(83) 
AIC:                                          0.575(13)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_3 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,1,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-8          1.00    0.586(60) 
C_3-two-state    (10,12)    3-8,2-8          0.95    0.589(52) 
C_3-two-state    (10,12)    3-7,2-8          1.08    0.587(53) 
C_3-two-state    (10,12)    3-8,2-10         1.12    0.584(62) 
C_3-two-state    (10,12)    2-8,3-8          1.13    0.585(60) 
C_3-two-state    (10,12)    2-7,2-8          1.13    0.586(61) 
C_3-two-state    (10,12)    2-8,2-10         1.14    0.575(76) 
C_3-two-state    (10,12)    3-8,4-9          0.85    0.645(57) 
C_3-two-state    (10,12)    3-7,4-9          0.83    0.630(50) 
C_3-two-state    (10,12)    3-7,2-10         1.18    0.579(58) 
C_3-two-state    (10,12)    3-8,2-9          1.20    0.586(60) 
C_3-two-state    (10,12)    3-8,4-10         0.79    0.644(56) 
C_3-two-state    (10,12)    2-8,2-9          1.22    0.579(71) 
C_3-two-state    (10,12)    2-7,2-10         1.22    0.571(71) 
C_3-two-state    (10,12)    2-8,3-10         1.25    0.574(75) 
C_3-two-state    (10,12)    3-8,3-9          0.74    0.644(57) 
C_3-two-state    (10,12)    2-8,4-8          1.28    0.586(60) 
C_3-two-state    (10,12)    3-7,4-10         0.72    0.629(49) 
C_3-two-state    (10,12)    3-7,3-9          0.71    0.631(50) 
C_3-two-state    (10,12)    2-7,3-8          1.29    0.586(61) 
C_3-two-state    (10,12)    3-8,3-10         0.70    0.644(55) 
C_3-two-state    (10,12)    3-7,2-9          1.31    0.582(58) 
C_3-two-state    (10,12)    2-7,2-9          1.34    0.576(70) 
C_3-two-state    (10,12)    2-8,3-9          1.35    0.578(71) 
C_3-two-state    (10,12)    2-7,3-10         1.35    0.571(71) 
C_3-two-state    (10,12)    3-7,3-10         0.63    0.629(49) 
C_3-two-state    (10,12)    2-8,4-10         1.38    0.577(76) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.07    0.612(37) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.07    0.610(37) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.08    0.610(38) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.09    0.608(38) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.14    0.610(39) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.16    0.612(39) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.17    0.608(40) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.17    0.611(38) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.18    0.611(40) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.18    0.612(36) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.19    0.608(38) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.20    0.610(36) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.22    0.610(39) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.23    0.612(39) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.25    0.611(38) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.25    0.608(40) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.25    0.609(40) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.25    0.612(38) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.26    0.610(40) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.26    0.611(40) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.27    0.612(36) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.29    0.611(36) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.32    0.611(37) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.32    0.612(37) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.33    0.611(38) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.33    0.613(38) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.35    0.611(40) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.35    0.609(40) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.37    0.613(36) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.40    0.611(36) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.41    0.612(37) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.41    0.611(37) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.42    0.613(38) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.42    0.612(38) 
AIC:                                            0.612(39)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    3-4,3-5,2-6      1.00    0.599(44) 
R-two-state    (8,10,12)    2-4,4-5,5-6      0.91    0.574(15) 
R-two-state    (8,10,12)    2-4,3-5,5-6      0.88    0.573(12) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.87    0.572(12) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.87    0.573(15) 
R-two-state    (8,10,12)    3-4,2-5,5-6      0.86    0.575(66) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.86    0.574(19) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.86    0.572(12) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.85    0.601(35) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.78    0.574(16) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.78    0.574(16) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.78    0.573(13) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.77    0.573(12) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.74    0.573(12) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.73    0.573(12) 
R-two-state    (8,10,12)    2-4,4-5,4-6      0.73    0.574(14) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.72    0.574(15) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.68    0.609(41) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.63    0.573(12) 
R-two-state    (8,10,12)    3-4,3-5,5-6      0.61    0.613(51) 
R-two-state    (8,10,12)    3-4,3-5,4-6      0.49    0.613(50) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.47    0.607(35) 
R-two-state    (10,12)    3-5,3-6          1.00    0.607(45) 
R-two-state    (10,12)    2-5,2-6          1.01    0.581(18) 
R-two-state    (10,12)    2-5,3-6          1.03    0.581(19) 
R-two-state    (10,12)    3-5,2-6          1.11    0.578(15) 
R-two-state    (10,12)    2-5,4-6          0.84    0.581(17) 
R-single-state    (10,12)    3-5,3-6          0.99    0.574(11) 
R-single-state    (10,12)    3-5,5-6          0.95    0.576(11) 
R-single-state    (10,12)    4-5,4-6          0.94    0.576(12) 
R-single-state    (10,12)    4-5,3-6          1.17    0.574(11) 
R-single-state    (10,12)    3-5,4-6          0.76    0.576(11) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.09    0.5654(82) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.13    0.5652(83) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.15    0.5656(83) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.15    0.5648(82) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.27    0.5655(82) 
R-single-state    (8,10,12)    3-4,4-5,5-6      1.38    0.5656(83) 
AIC:                                          0.578(14)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = A_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,-1,0) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.42    0.632(18) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.41    0.632(18) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.40    0.633(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.39    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.39    0.632(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.39    0.631(17) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.39    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.39    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.39    0.633(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.38    0.632(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.38    0.632(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.38    0.633(18) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.37    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.37    0.631(18) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.37    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.37    0.631(17) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.37    0.631(18) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.36    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.36    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.36    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.36    0.633(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.36    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.36    0.633(18) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.36    0.632(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.36    0.632(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.36    0.633(18) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.36    0.631(17) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.35    0.632(18) 
AIC:                                            0.632(18)
------------------------------------------------------------------------------------------------
R-single-state    (8,10,12)    3-4,4-5,4-6      0.99    0.6494(60) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.97    0.6492(60) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.92    0.6497(60) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.92    0.6499(60) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.89    0.6493(60) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.86    0.6491(60) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.86    0.6491(60) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.85    0.6496(60) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.84    0.6498(60) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.84    0.6497(60) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.82    0.6496(60) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.81    0.6494(60) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.80    0.6491(60) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.78    0.6500(60) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.78    0.6493(60) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.78    0.6490(60) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.78    0.6496(60) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.77    0.6496(60) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.77    0.6491(60) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.75    0.6498(60) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.74    0.6496(60) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.74    0.6502(60) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.70    0.6496(60) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.70    0.6491(60) 
R-single-state    (10,12)    4-5,4-6          0.61    0.6418(75) 
R-single-state    (10,12)    3-5,4-6          0.57    0.6409(74) 
R-single-state    (10,12)    4-5,3-6          0.53    0.6415(75) 
R-single-state    (10,12)    3-5,3-6          0.49    0.6408(74) 
R-single-state    (10,12)    2-5,4-6          0.48    0.6410(73) 
R-single-state    (12)    2-6              0.52    0.637(10) 
AIC:                                          0.6490(60)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = A_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.45    0.636(18) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.44    0.637(18) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.43    0.638(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.43    0.636(17) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.43    0.636(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.42    0.636(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.42    0.637(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.42    0.637(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.41    0.636(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.41    0.638(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.40    0.637(18) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.40    0.637(18) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.40    0.636(17) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.40    0.636(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.40    0.638(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.39    0.636(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.39    0.636(18) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.39    0.637(18) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.39    0.636(17) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.39    0.636(18) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.39    0.636(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.39    0.637(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.39    0.638(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.39    0.637(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.38    0.637(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.38    0.637(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.38    0.638(18) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.38    0.637(18) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.37    0.637(18) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.37    0.635(18) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.37    0.636(18) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.37    0.636(18) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.37    0.636(18) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.37    0.637(18) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.37    0.636(17) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.37    0.636(18) 
AIC:                                            0.637(18)
------------------------------------------------------------------------------------------------
R-single-state    (8,10,12)    3-4,4-5,4-6      1.00    0.6541(60) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.00    0.6539(60) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.95    0.6545(60) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.93    0.6547(60) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.90    0.6540(60) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.89    0.6539(60) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.89    0.6538(60) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.88    0.6544(60) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.86    0.6545(60) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.86    0.6546(60) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.85    0.6544(60) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.83    0.6542(60) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.81    0.6539(60) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.80    0.6548(60) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.80    0.6538(60) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.80    0.6544(60) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.79    0.6541(60) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.79    0.6539(60) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.77    0.6544(60) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.76    0.6544(60) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.76    0.6546(60) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.74    0.6550(59) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.73    0.6544(60) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.72    0.6538(60) 
R-single-state    (10,12)    4-5,4-6          0.62    0.6464(76) 
R-single-state    (10,12)    3-5,4-6          0.59    0.6454(74) 
R-single-state    (10,12)    4-5,3-6          0.55    0.6461(75) 
R-single-state    (10,12)    3-5,3-6          0.51    0.6453(74) 
R-single-state    (10,12)    2-5,4-6          0.50    0.6456(73) 
R-single-state    (12)    2-6              0.54    0.642(10) 
AIC:                                          0.6537(60)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = A_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,-1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.40    0.660(19) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.40    0.659(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.39    0.659(18) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.39    0.659(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.39    0.660(19) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.38    0.660(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.38    0.660(19) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.38    0.659(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.37    0.659(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.37    0.660(19) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.37    0.659(19) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.37    0.660(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.37    0.659(18) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.37    0.660(19) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.36    0.659(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.36    0.658(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.36    0.660(19) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.36    0.659(19) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.36    0.659(18) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.35    0.660(19) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.35    0.658(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.35    0.660(19) 
AIC:                                            0.660(19)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,4-6          0.75    0.667(32) 
R-two-state    (10,12)    3-5,3-6          0.66    0.667(13) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.90    0.6729(63) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.89    0.6726(63) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.84    0.6727(63) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.81    0.6724(63) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.81    0.6725(63) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.80    0.6728(63) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.79    0.6731(62) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.75    0.6724(63) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.75    0.6727(63) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.75    0.6730(62) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.74    0.6724(63) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.74    0.6727(63) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.73    0.6728(63) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.72    0.6729(63) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.72    0.6725(63) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.72    0.6728(62) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.69    0.6727(63) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.68    0.6732(63) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.67    0.6729(62) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.66    0.6724(63) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.66    0.6727(62) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.64    0.6732(62) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.63    0.6726(63) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.59    0.6735(62) 
R-single-state    (10,12)    3-5,4-6          0.64    0.6654(77) 
R-single-state    (10,12)    4-5,4-6          0.62    0.6668(79) 
R-single-state    (10,12)    4-5,3-6          0.59    0.6663(78) 
R-single-state    (10,12)    3-5,3-6          0.57    0.6654(77) 
R-single-state    (10,12)    2-5,4-6          0.54    0.6652(76) 
R-single-state    (12)    2-6              0.55    0.660(10) 
AIC:                                          0.6724(62)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = A_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.43    0.664(18) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.42    0.665(19) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.42    0.664(18) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.41    0.664(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.41    0.665(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.41    0.665(19) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.41    0.665(19) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.41    0.664(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.40    0.664(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.40    0.665(19) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.40    0.664(18) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.40    0.665(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.39    0.665(19) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.39    0.665(19) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.39    0.663(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.39    0.664(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.39    0.664(19) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.38    0.663(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.38    0.664(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.38    0.665(19) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.38    0.665(19) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.38    0.664(18) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.38    0.664(18) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.38    0.663(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.37    0.664(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.37    0.665(19) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.37    0.664(18) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.37    0.665(18) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.37    0.663(18) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.36    0.664(18) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.36    0.664(19) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.36    0.665(19) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.35    0.663(18) 
AIC:                                            0.665(19)
------------------------------------------------------------------------------------------------
R-single-state    (8,10,12)    3-4,3-5,4-6      0.91    0.6775(63) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.90    0.6778(63) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.85    0.6777(63) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.83    0.6773(63) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.83    0.6775(63) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.82    0.6778(62) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.79    0.6781(62) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.77    0.6777(62) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.76    0.6774(62) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.76    0.6773(63) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.76    0.6779(62) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.75    0.6777(62) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.74    0.6777(62) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.74    0.6774(63) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.73    0.6778(62) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.73    0.6778(62) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.71    0.6776(62) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.68    0.6773(63) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.68    0.6777(62) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.67    0.6779(62) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.66    0.6782(62) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.65    0.6781(62) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.64    0.6776(62) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.57    0.6784(62) 
R-single-state    (10,12)    3-5,4-6          0.67    0.6702(77) 
R-single-state    (10,12)    4-5,4-6          0.62    0.6717(79) 
R-single-state    (10,12)    4-5,3-6          0.61    0.6711(79) 
R-single-state    (10,12)    3-5,3-6          0.59    0.6701(77) 
R-single-state    (10,12)    2-5,4-6          0.56    0.6700(76) 
R-single-state    (12)    2-6              0.57    0.666(11) 
AIC:                                          0.6774(62)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = A_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.14    0.337(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.16    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.17    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.20    0.338(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.22    0.337(24) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.22    0.338(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.23    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.23    0.338(25) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.24    0.337(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.25    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.26    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.28    0.338(25) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.28    0.338(25) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.30    0.338(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.31    0.338(25) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.31    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.31    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.32    0.338(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.33    0.337(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.34    0.337(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.35    0.337(24) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.36    0.338(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.36    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.37    0.338(26) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.38    0.338(25) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.40    0.338(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.41    0.338(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.42    0.338(25) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.43    0.337(24) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.45    0.337(24) 
C_3-two-state    (10,12)    3-7,3-8          0.56    0.359(22) 
AIC:                                            0.338(24)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,2-6          0.52    0.365(12) 
R-two-state    (10,12)    2-5,3-6          0.49    0.365(11) 
R-two-state    (10,12)    3-5,2-6          0.41    0.365(11) 
R-two-state    (10,12)    4-5,2-6          0.36    0.365(11) 
R-two-state    (10,12)    3-5,3-6          0.29    0.365(10) 
R-single-state    (10,12)    2-5,4-6          0.40    0.367(10) 
R-single-state    (10,12)    2-5,2-6          0.39    0.367(11) 
R-single-state    (10,12)    2-5,3-6          0.35    0.367(10) 
R-single-state    (10,12)    3-5,4-6          0.31    0.365(11) 
R-single-state    (10,12)    3-5,2-6          0.29    0.365(11) 
R-single-state    (10,12)    2-5,5-6          0.29    0.366(11) 
R-single-state    (10,12)    4-5,4-6          0.28    0.365(10) 
R-single-state    (10,12)    3-5,3-6          0.26    0.365(11) 
R-single-state    (10,12)    4-5,2-6          0.24    0.366(10) 
R-single-state    (10,12)    4-5,3-6          0.23    0.366(10) 
R-single-state    (10,12)    3-5,5-6          0.22    0.365(11) 
R-single-state    (12)    2-6              0.17    0.361(18) 
AIC:                                          0.366(11)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_1 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,2-10         0.99    0.354(30) 
C_3-two-state    (10,12)    3-7,4-9          1.01    0.356(24) 
C_3-two-state    (10,12)    3-7,2-9          1.01    0.365(36) 
C_3-two-state    (10,12)    2-7,3-9          1.02    0.366(36) 
C_3-two-state    (10,12)    2-8,3-10         0.98    0.356(29) 
C_3-two-state    (10,12)    3-8,3-9          1.04    0.356(29) 
C_3-two-state    (10,12)    3-8,2-9          0.95    0.355(29) 
C_3-two-state    (10,12)    3-8,4-10         0.94    0.351(22) 
C_3-two-state    (10,12)    2-8,3-9          0.94    0.358(29) 
C_3-two-state    (10,12)    3-7,4-10         1.06    0.348(24) 
C_3-two-state    (10,12)    2-7,4-10         0.93    0.349(25) 
C_3-two-state    (10,12)    3-8,3-10         1.08    0.355(29) 
C_3-two-state    (10,12)    2-8,2-9          1.08    0.355(24) 
C_3-two-state    (10,12)    2-7,3-10         1.08    0.353(36) 
C_3-two-state    (10,12)    2-8,2-10         1.09    0.355(24) 
C_3-two-state    (10,12)    3-7,2-10         1.10    0.352(36) 
C_3-two-state    (10,12)    3-8,4-9          0.90    0.352(21) 
C_3-two-state    (10,12)    2-7,4-9          0.88    0.357(24) 
C_3-two-state    (10,12)    3-7,3-9          1.14    0.365(36) 
C_3-two-state    (10,12)    2-8,4-10         0.84    0.352(22) 
C_3-two-state    (10,12)    2-7,2-9          1.17    0.361(26) 
C_3-two-state    (10,12)    2-7,2-8          0.81    0.363(27) 
C_3-two-state    (10,12)    2-7,2-10         1.20    0.353(28) 
C_3-two-state    (10,12)    2-8,4-9          0.79    0.352(22) 
C_3-two-state    (10,12)    3-7,3-10         1.21    0.352(36) 
C_3-two-state    (10,12)    2-8,2-8          0.73    0.365(26) 
C_3-two-state    (10,12)    3-7,3-8          0.68    0.362(35) 
C_3-two-state    (10,12)    2-7,3-8          0.62    0.366(35) 
C_3-two-state    (10,12)    3-7,2-8          0.59    0.362(35) 
C_3-two-state    (10,12)    3-8,3-8          0.59    0.363(32) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.96    0.361(17) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.94    0.361(17) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.93    0.361(16) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.92    0.361(17) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.91    0.362(17) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.90    0.361(16) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.90    0.362(17) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.89    0.361(17) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.88    0.362(16) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.87    0.362(17) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.87    0.362(17) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.86    0.362(17) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.86    0.361(18) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.84    0.361(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.83    0.361(16) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.82    0.362(18) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.82    0.362(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.81    0.361(16) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.79    0.362(16) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.78    0.361(17) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.78    0.362(16) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.77    0.361(17) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.75    0.362(17) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.74    0.362(17) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.62    0.364(17) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.61    0.364(18) 
AIC:                                            0.362(17)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,2-5,4-6      1.16    0.3403(66) 
R-two-state    (8,10,12)    2-4,2-5,3-6      1.19    0.3400(36) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.77    0.334(12) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.72    0.334(31) 
R-two-state    (8,10,12)    3-4,2-5,3-6      1.32    0.3399(36) 
R-two-state    (8,10,12)    2-4,3-5,4-6      1.34    0.3404(67) 
R-two-state    (8,10,12)    3-4,2-5,4-6      1.35    0.3403(66) 
R-two-state    (8,10,12)    2-4,2-5,5-6      1.35    0.3403(66) 
R-two-state    (8,10,12)    2-4,3-5,3-6      1.36    0.3400(36) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.39    0.3401(36) 
R-two-state    (10,12)    2-5,2-6          0.78    0.338(17) 
R-two-state    (10,12)    3-5,3-6          0.50    0.3375(70) 
R-single-state    (12)    2-6              0.89    0.3421(71) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.85    0.3331(33) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.85    0.3337(33) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.80    0.3336(33) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.78    0.3339(32) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.78    0.3333(33) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.76    0.3340(32) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.70    0.3340(32) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.68    0.3333(33) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.65    0.3342(32) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.63    0.3336(33) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.59    0.3343(32) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.59    0.3338(32) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.58    0.3343(32) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.57    0.3338(32) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.56    0.3340(32) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.56    0.3339(32) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.55    0.3344(32) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.54    0.3333(32) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.51    0.3343(32) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.49    0.3341(32) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.49    0.3338(32) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.49    0.3339(32) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.49    0.3345(32) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.46    0.3333(33) 
R-single-state    (10,12)    4-5,2-6          0.72    0.3377(46) 
R-single-state    (10,12)    3-5,2-6          0.62    0.3374(43) 
R-single-state    (10,12)    2-5,2-6          0.59    0.3380(42) 
AIC:                                          0.3343(32)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = A_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,1,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.06    0.349(25) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.07    0.349(34) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.07    0.349(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     1.10    0.349(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.12    0.350(26) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.13    0.351(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.13    0.349(25) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.14    0.349(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.14    0.350(25) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.15    0.349(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     1.15    0.351(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.15    0.349(24) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.17    0.350(24) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      1.19    0.349(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.19    0.350(26) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.20    0.351(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.21    0.351(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.22    0.350(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     1.22    0.351(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.22    0.349(25) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.23    0.349(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      1.24    0.351(25) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.24    0.349(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.25    0.349(25) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.27    0.350(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.28    0.350(26) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.29    0.351(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.29    0.349(63) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.30    0.351(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.31    0.350(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      1.32    0.351(25) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.34    0.349(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      1.34    0.351(25) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.39    0.351(25) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.40    0.350(24) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.43    0.351(25) 
AIC:                                            0.350(25)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,4-6          0.65    0.377(11) 
R-two-state    (10,12)    2-5,3-6          0.52    0.377(11) 
R-two-state    (10,12)    2-5,2-6          0.52    0.377(11) 
R-two-state    (10,12)    3-5,2-6          0.41    0.377(11) 
R-two-state    (10,12)    4-5,2-6          0.38    0.377(11) 
R-two-state    (10,12)    3-5,3-6          0.33    0.377(11) 
R-single-state    (10,12)    2-5,4-6          0.43    0.378(11) 
R-single-state    (10,12)    2-5,2-6          0.38    0.378(11) 
R-single-state    (10,12)    2-5,3-6          0.37    0.378(11) 
R-single-state    (10,12)    2-5,5-6          0.33    0.377(11) 
R-single-state    (10,12)    3-5,4-6          0.32    0.377(11) 
R-single-state    (10,12)    4-5,4-6          0.31    0.377(11) 
R-single-state    (10,12)    3-5,2-6          0.29    0.377(11) 
R-single-state    (10,12)    3-5,3-6          0.27    0.377(11) 
R-single-state    (10,12)    3-5,5-6          0.26    0.376(11) 
R-single-state    (10,12)    4-5,3-6          0.26    0.377(11) 
R-single-state    (10,12)    4-5,2-6          0.25    0.377(11) 
AIC:                                          0.377(11)
================================================================================================
include = c3
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_1 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-7,4-9          0.93    0.511(42) 
C_3-two-state    (10,12)    2-7,3-9          0.89    0.511(38) 
C_3-two-state    (10,12)    2-8,4-9          0.84    0.521(35) 
C_3-two-state    (10,12)    2-7,2-9          0.83    0.512(41) 
C_3-two-state    (10,12)    2-8,3-9          0.82    0.521(37) 
C_3-two-state    (10,12)    2-8,4-10         0.81    0.520(37) 
C_3-two-state    (10,12)    2-7,4-10         0.81    0.513(29) 
C_3-two-state    (10,12)    2-7,4-8          0.81    0.512(48) 
C_3-two-state    (10,12)    2-8,3-10         0.80    0.520(38) 
C_3-two-state    (10,12)    2-7,3-10         0.79    0.513(30) 
C_3-two-state    (10,12)    2-7,3-8          0.79    0.513(45) 
C_3-two-state    (10,12)    2-8,4-8          0.78    0.528(42) 
C_3-two-state    (10,12)    2-8,2-9          0.77    0.521(37) 
C_3-two-state    (10,12)    2-8,3-8          0.76    0.529(47) 
C_3-two-state    (10,12)    2-7,2-10         0.75    0.513(30) 
C_3-two-state    (10,12)    2-8,2-10         0.75    0.521(39) 
C_3-two-state    (10,12)    3-7,2-9          0.74    0.489(59) 
C_3-two-state    (10,12)    3-8,4-9          0.73    0.496(41) 
C_3-two-state    (10,12)    2-7,2-8          0.73    0.514(46) 
C_3-two-state    (10,12)    3-7,4-10         0.71    0.490(37) 
C_3-two-state    (10,12)    2-8,2-8          0.70    0.530(47) 
C_3-two-state    (10,12)    3-8,4-10         0.70    0.491(49) 
C_3-two-state    (10,12)    3-8,3-9          0.70    0.494(43) 
C_3-two-state    (10,12)    3-8,2-9          0.69    0.505(38) 
C_3-two-state    (10,12)    3-8,2-10         0.69    0.503(43) 
C_3-two-state    (10,12)    3-7,3-10         0.68    0.489(39) 
C_3-two-state    (10,12)    3-8,3-10         0.68    0.488(52) 
C_3-two-state    (10,12)    3-7,2-10         0.67    0.500(34) 
C_3-two-state    (10,12)    3-8,2-8          0.62    0.507(50) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.75    0.511(30) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.74    0.510(31) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.74    0.511(28) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.73    0.511(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.71    0.511(30) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.71    0.511(30) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.71    0.511(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.70    0.510(30) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.70    0.511(28) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.70    0.510(31) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.69    0.511(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.69    0.510(30) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.68    0.512(27) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.68    0.511(28) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.68    0.511(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.68    0.510(31) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.67    0.510(31) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.66    0.511(30) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.66    0.511(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.66    0.511(30) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.66    0.511(30) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.65    0.510(31) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.64    0.511(28) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.64    0.511(28) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.63    0.510(31) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.63    0.510(31) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.63    0.511(28) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.62    0.511(30) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.62    0.511(30) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.61    0.511(30) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.61    0.510(31) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.60    0.511(28) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.57    0.511(31) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.57    0.511(30) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.56    0.511(30) 
AIC:                                            0.511(30)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,2-6          0.65    0.49(11) 
R-two-state    (10,12)    2-5,3-6          0.59    0.490(97) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.55    0.486(75) 
R-two-state    (8,10,12)    3-4,4-5,4-6      0.53    0.48(11) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.52    0.483(83) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.51    0.477(84) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.51    0.476(91) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.50    0.490(81) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.49    0.488(71) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.49    0.488(70) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.48    0.485(72) 
R-two-state    (8,10,12)    3-4,4-5,3-6      0.47    0.489(77) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.45    0.482(78) 
R-two-state    (8,10,12)    2-4,4-5,4-6      0.45    0.491(70) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.98    0.5522(77) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.97    0.5522(77) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.97    0.5522(77) 
R-single-state    (8,10,12)    2-4,3-5,4-6      1.04    0.5522(77) 
R-single-state    (8,10,12)    2-4,4-5,5-6      1.06    0.5523(77) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.93    0.5520(77) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.93    0.5521(77) 
R-single-state    (8,10,12)    2-4,3-5,5-6      1.10    0.5523(77) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.89    0.5523(77) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.88    0.5522(77) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.85    0.5520(77) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.83    0.5521(77) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.77    0.5501(78) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.76    0.5501(78) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.72    0.5499(78) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.71    0.5500(78) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.70    0.5500(78) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.68    0.5500(78) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.68    0.5497(78) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.65    0.5498(78) 
R-single-state    (10,12)    2-5,5-6          0.82    0.543(10) 
R-single-state    (10,12)    4-5,4-6          0.79    0.543(10) 
R-single-state    (10,12)    2-5,4-6          0.76    0.543(10) 
R-single-state    (10,12)    2-5,3-6          0.73    0.543(10) 
R-single-state    (10,12)    4-5,3-6          0.69    0.543(10) 
R-single-state    (10,12)    2-5,2-6          0.69    0.543(10) 
R-single-state    (10,12)    3-5,5-6          0.68    0.541(10) 
R-single-state    (10,12)    3-5,4-6          0.66    0.542(10) 
R-single-state    (10,12)    4-5,2-6          0.66    0.543(11) 
R-single-state    (12)    2-6              0.77    0.536(15) 
AIC:                                          0.524(31)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_1 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.92    0.523(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.87    0.523(25) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.86    0.524(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.85    0.523(24) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.83    0.524(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.82    0.524(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.81    0.523(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.80    0.523(25) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.80    0.524(25) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.80    0.525(24) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.79    0.523(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.77    0.525(25) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.76    0.524(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.76    0.524(25) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.76    0.524(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.76    0.524(25) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.75    0.524(24) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.75    0.523(24) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.75    0.524(25) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.75    0.525(25) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.74    0.525(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.72    0.524(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.72    0.525(24) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.72    0.525(25) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.71    0.524(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.71    0.524(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.71    0.525(25) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.70    0.524(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.70    0.525(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.70    0.525(25) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.68    0.524(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.68    0.525(25) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.67    0.524(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.66    0.525(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.66    0.525(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.64    0.525(25) 
C_3-two-state    (10,12)    2-7,4-8          0.92    0.532(28) 
C_3-two-state    (10,12)    2-8,4-8          0.84    0.539(27) 
C_3-two-state    (10,12)    2-7,3-8          0.83    0.533(28) 
C_3-two-state    (10,12)    2-7,4-9          0.80    0.532(28) 
C_3-two-state    (10,12)    2-8,3-8          0.78    0.539(27) 
C_3-two-state    (10,12)    2-7,3-9          0.74    0.533(27) 
C_3-two-state    (10,12)    2-8,4-9          0.74    0.538(26) 
C_3-two-state    (10,12)    2-7,2-8          0.73    0.533(28) 
C_3-two-state    (10,12)    2-7,4-10         0.72    0.536(25) 
C_3-two-state    (10,12)    2-8,3-9          0.70    0.539(26) 
C_3-two-state    (10,12)    2-8,2-8          0.70    0.539(27) 
C_3-two-state    (10,12)    3-7,2-8          0.69    0.520(36) 
C_3-two-state    (10,12)    2-7,3-10         0.68    0.537(25) 
C_3-two-state    (10,12)    3-8,2-8          0.67    0.528(33) 
C_3-two-state    (10,12)    2-7,2-9          0.66    0.533(27) 
C_3-two-state    (10,12)    2-8,4-10         0.66    0.538(27) 
C_3-two-state    (10,12)    2-8,3-10         0.63    0.539(27) 
C_3-two-state    (10,12)    2-8,2-9          0.63    0.539(27) 
C_3-two-state    (10,12)    2-7,2-10         0.61    0.537(25) 
C_3-two-state    (10,12)    3-7,2-9          0.61    0.521(34) 
C_3-two-state    (10,12)    3-8,2-9          0.60    0.528(32) 
C_3-two-state    (10,12)    2-8,2-10         0.58    0.539(27) 
C_3-two-state    (10,12)    3-7,2-10         0.57    0.526(30) 
C_3-two-state    (10,12)    3-8,4-8          0.55    0.501(49) 
AIC:                                            0.525(25)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,2-6          1.01    0.5622(95) 
R-two-state    (10,12)    3-5,2-6          1.09    0.5618(96) 
R-two-state    (10,12)    2-5,3-6          1.21    0.5624(95) 
R-two-state    (10,12)    4-5,2-6          1.32    0.5615(97) 
R-two-state    (10,12)    3-5,3-6          1.34    0.5611(98) 
R-two-state    (10,12)    2-5,4-6          1.50    0.5624(95) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.28    0.5728(78) 
R-two-state    (8,10,12)    3-4,3-5,3-6      1.47    0.5728(78) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.49    0.5728(78) 
R-single-state    (10,12)    2-5,4-6          1.00    0.5628(96) 
R-single-state    (10,12)    4-5,3-6          1.02    0.5615(98) 
R-single-state    (10,12)    3-5,4-6          1.06    0.5626(95) 
R-single-state    (10,12)    3-5,3-6          0.89    0.5626(95) 
R-single-state    (10,12)    4-5,2-6          0.88    0.5615(98) 
R-single-state    (10,12)    2-5,3-6          0.86    0.5629(96) 
R-single-state    (10,12)    2-5,5-6          1.19    0.5627(96) 
R-single-state    (10,12)    3-5,2-6          0.78    0.5624(95) 
R-single-state    (10,12)    2-5,2-6          0.76    0.5627(96) 
R-single-state    (10,12)    4-5,4-6          1.26    0.5614(98) 
R-single-state    (10,12)    3-5,5-6          1.33    0.5625(95) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.00    0.5728(77) 
R-single-state    (8,10,12)    3-4,2-5,3-6      1.03    0.5729(77) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.94    0.5728(77) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.10    0.5729(77) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.12    0.5728(77) 
R-single-state    (8,10,12)    2-4,2-5,2-6      1.14    0.5747(76) 
R-single-state    (8,10,12)    3-4,2-5,4-6      1.16    0.5729(77) 
R-single-state    (8,10,12)    2-4,2-5,3-6      1.24    0.5749(76) 
R-single-state    (8,10,12)    2-4,3-5,2-6      1.26    0.5747(76) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.26    0.5729(77) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.26    0.5729(77) 
R-single-state    (8,10,12)    3-4,2-5,5-6      1.32    0.5729(77) 
R-single-state    (8,10,12)    2-4,4-5,2-6      1.35    0.5747(76) 
R-single-state    (8,10,12)    2-4,2-5,4-6      1.37    0.5749(76) 
R-single-state    (8,10,12)    2-4,3-5,3-6      1.38    0.5749(76) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.47    0.5729(77) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.47    0.5729(77) 
AIC:                                          0.5696(79)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_1 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.99    0.520(30) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.98    0.522(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.95    0.521(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.94    0.518(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.93    0.520(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.93    0.522(28) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.92    0.520(28) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.92    0.520(29) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.91    0.519(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.90    0.521(28) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.90    0.522(28) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.90    0.519(28) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.90    0.522(27) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.89    0.518(30) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.88    0.521(28) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.88    0.521(28) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.88    0.521(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.88    0.518(29) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.87    0.520(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.87    0.519(30) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.86    0.522(27) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.86    0.520(28) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.85    0.519(29) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.85    0.522(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.85    0.521(27) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.84    0.521(28) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.84    0.521(28) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.84    0.519(28) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.83    0.518(30) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.83    0.521(27) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.83    0.520(28) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.82    0.521(28) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.82    0.519(30) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.81    0.520(28) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.80    0.522(28) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.80    0.521(28) 
C_3-two-state    (10,12)    3-7,2-9          0.68    0.540(29) 
C_3-two-state    (10,12)    3-7,4-9          0.66    0.511(66) 
C_3-two-state    (10,12)    2-7,4-9          0.66    0.535(29) 
C_3-two-state    (10,12)    3-7,2-10         0.64    0.543(30) 
C_3-two-state    (10,12)    2-7,2-9          0.64    0.535(29) 
C_3-two-state    (10,12)    2-7,4-10         0.62    0.538(30) 
C_3-two-state    (10,12)    3-7,4-10         0.62    0.506(92) 
C_3-two-state    (10,12)    3-8,2-9          0.61    0.542(28) 
C_3-two-state    (10,12)    3-8,4-10         0.61    0.519(51) 
C_3-two-state    (10,12)    2-7,2-10         0.61    0.538(30) 
C_3-two-state    (10,12)    3-8,2-10         0.61    0.542(28) 
C_3-two-state    (10,12)    2-7,3-9          0.60    0.535(29) 
C_3-two-state    (10,12)    3-7,3-9          0.60    0.511(64) 
C_3-two-state    (10,12)    2-8,4-10         0.60    0.538(28) 
C_3-two-state    (10,12)    2-8,4-9          0.59    0.537(29) 
C_3-two-state    (10,12)    3-8,4-9          0.59    0.511(77) 
C_3-two-state    (10,12)    2-8,2-9          0.59    0.537(29) 
C_3-two-state    (10,12)    2-7,3-10         0.58    0.538(30) 
C_3-two-state    (10,12)    2-8,2-10         0.57    0.538(28) 
C_3-two-state    (10,12)    3-7,3-10         0.57    0.508(87) 
C_3-two-state    (10,12)    3-8,3-10         0.56    0.519(51) 
C_3-two-state    (10,12)    2-8,3-10         0.56    0.538(27) 
AIC:                                            0.522(28)
------------------------------------------------------------------------------------------------
R-single-state    (10,12)    4-5,4-6          1.00    0.564(11) 
R-single-state    (10,12)    2-5,4-6          0.97    0.568(10) 
R-single-state    (10,12)    3-5,3-6          0.97    0.568(10) 
R-single-state    (10,12)    3-5,2-6          0.86    0.568(10) 
R-single-state    (10,12)    2-5,5-6          1.15    0.568(10) 
R-single-state    (10,12)    2-5,3-6          0.84    0.568(10) 
R-single-state    (10,12)    3-5,4-6          1.16    0.568(10) 
R-single-state    (10,12)    4-5,3-6          0.80    0.564(11) 
R-single-state    (10,12)    2-5,2-6          0.75    0.568(10) 
R-single-state    (10,12)    4-5,2-6          0.69    0.564(11) 
R-single-state    (10,12)    3-5,5-6          1.44    0.568(10) 
R-single-state    (8,10,12)    2-4,2-5,2-6      1.11    0.5833(80) 
R-single-state    (8,10,12)    3-4,2-5,2-6      1.13    0.5817(82) 
R-single-state    (8,10,12)    2-4,2-5,3-6      1.21    0.5832(80) 
R-single-state    (8,10,12)    2-4,3-5,2-6      1.22    0.5833(80) 
R-single-state    (8,10,12)    3-4,2-5,3-6      1.25    0.5816(82) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.26    0.5817(82) 
R-single-state    (8,10,12)    2-4,3-5,3-6      1.34    0.5832(80) 
R-single-state    (8,10,12)    2-4,2-5,4-6      1.34    0.5832(80) 
R-single-state    (8,10,12)    2-4,4-5,2-6      1.35    0.5833(80) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.38    0.5814(82) 
R-single-state    (8,10,12)    3-4,2-5,4-6      1.40    0.5816(82) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.40    0.5816(82) 
R-single-state    (8,10,12)    2-4,4-5,3-6      1.50    0.5832(80) 
R-single-state    (8,10,12)    2-4,3-5,4-6      1.51    0.5832(80) 
AIC:                                          0.5757(86)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_1 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,1,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-7,4-9          0.83    0.558(44) 
C_3-two-state    (10,12)    2-7,4-8          0.82    0.560(47) 
C_3-two-state    (10,12)    2-7,3-9          0.81    0.558(41) 
C_3-two-state    (10,12)    2-7,3-8          0.81    0.560(45) 
C_3-two-state    (10,12)    2-7,2-9          0.77    0.559(47) 
C_3-two-state    (10,12)    2-8,4-8          0.77    0.579(54) 
C_3-two-state    (10,12)    2-8,3-8          0.76    0.582(69) 
C_3-two-state    (10,12)    2-7,2-8          0.76    0.561(50) 
C_3-two-state    (10,12)    2-8,4-9          0.75    0.571(44) 
C_3-two-state    (10,12)    2-8,3-9          0.75    0.572(50) 
C_3-two-state    (10,12)    2-7,4-10         0.72    0.560(33) 
C_3-two-state    (10,12)    2-7,3-10         0.72    0.560(33) 
C_3-two-state    (10,12)    2-8,4-10         0.71    0.571(44) 
C_3-two-state    (10,12)    2-8,3-10         0.71    0.572(49) 
C_3-two-state    (10,12)    2-8,2-9          0.71    0.572(49) 
C_3-two-state    (10,12)    2-8,2-8          0.71    0.582(65) 
C_3-two-state    (10,12)    2-7,2-10         0.70    0.561(35) 
C_3-two-state    (10,12)    2-8,2-10         0.68    0.572(48) 
C_3-two-state    (10,12)    3-7,2-9          0.64    0.537(49) 
C_3-two-state    (10,12)    3-8,2-8          0.62    0.553(57) 
C_3-two-state    (10,12)    3-8,2-9          0.61    0.551(45) 
C_3-two-state    (10,12)    3-8,4-9          0.61    0.539(48) 
C_3-two-state    (10,12)    3-8,3-9          0.61    0.537(50) 
C_3-two-state    (10,12)    3-7,2-8          0.60    0.531(71) 
C_3-two-state    (10,12)    3-8,2-10         0.60    0.549(49) 
C_3-two-state    (10,12)    3-7,4-10         0.58    0.533(42) 
C_3-two-state    (10,12)    3-8,4-10         0.58    0.534(56) 
C_3-two-state    (10,12)    3-7,2-10         0.58    0.544(37) 
C_3-two-state    (10,12)    3-7,3-10         0.58    0.532(43) 
C_3-two-state    (10,12)    3-8,3-10         0.58    0.532(59) 
C_3-two-state    (10,12)    3-8,4-8          0.56    0.531(71) 
C_3-two-state    (10,12)    3-8,3-8          0.56    0.528(77) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.67    0.557(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.66    0.557(32) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.66    0.556(30) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.66    0.556(30) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.65    0.557(31) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.65    0.557(32) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.64    0.557(32) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.64    0.556(30) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.63    0.557(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.61    0.557(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.61    0.556(30) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.61    0.557(31) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.61    0.556(30) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.61    0.557(32) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.60    0.556(31) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.60    0.556(30) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.60    0.557(32) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.59    0.557(32) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.59    0.558(31) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.59    0.557(30) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.59    0.558(31) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.58    0.558(31) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.58    0.557(29) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.57    0.558(31) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.55    0.558(31) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.55    0.558(31) 
AIC:                                            0.557(31)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,4-6          0.70    0.54(11) 
R-two-state    (10,12)    2-5,2-6          0.57    0.54(12) 
R-two-state    (10,12)    2-5,3-6          0.56    0.54(10) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.47    0.535(78) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.46    0.535(77) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.83    0.5901(82) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.83    0.5900(83) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.75    0.5900(83) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.75    0.5901(83) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.75    0.5900(83) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.74    0.5900(83) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.74    0.5900(83) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.71    0.5898(83) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.68    0.5900(83) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.66    0.5900(83) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.65    0.5898(83) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.61    0.5899(83) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.58    0.5881(84) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.58    0.5882(84) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.55    0.5877(83) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.55    0.5878(83) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.54    0.5880(84) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.54    0.5881(83) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.53    0.5881(84) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.50    0.5879(84) 
R-single-state    (10,12)    4-5,4-6          0.68    0.582(11) 
R-single-state    (10,12)    2-5,4-6          0.63    0.582(11) 
R-single-state    (10,12)    2-5,5-6          0.62    0.582(11) 
R-single-state    (10,12)    3-5,4-6          0.58    0.581(11) 
R-single-state    (10,12)    2-5,3-6          0.57    0.582(11) 
R-single-state    (10,12)    3-5,5-6          0.56    0.581(11) 
R-single-state    (10,12)    4-5,3-6          0.54    0.582(11) 
R-single-state    (10,12)    2-5,2-6          0.52    0.582(11) 
R-single-state    (10,12)    4-5,2-6          0.50    0.582(11) 
R-single-state    (12)    2-6              0.57    0.576(16) 
AIC:                                          0.5866(88)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,4-8          1.01    0.458(45) 
C_3-two-state    (10,12)    3-8,3-8          0.96    0.465(67) 
C_3-two-state    (10,12)    3-8,4-8          1.06    0.458(67) 
C_3-two-state    (10,12)    2-8,4-8          0.94    0.470(42) 
C_3-two-state    (10,12)    2-7,2-9          1.07    0.459(32) 
C_3-two-state    (10,12)    3-8,2-10         1.07    0.461(50) 
C_3-two-state    (10,12)    3-7,3-8          0.93    0.465(44) 
C_3-two-state    (10,12)    3-8,4-9          0.91    0.459(61) 
C_3-two-state    (10,12)    2-8,3-10         1.10    0.478(43) 
C_3-two-state    (10,12)    3-7,4-9          0.89    0.459(44) 
C_3-two-state    (10,12)    2-8,2-9          1.11    0.466(36) 
C_3-two-state    (10,12)    2-8,3-8          0.87    0.478(41) 
C_3-two-state    (10,12)    3-8,2-8          0.85    0.457(62) 
C_3-two-state    (10,12)    3-8,3-9          0.85    0.466(61) 
C_3-two-state    (10,12)    2-7,2-8          1.16    0.458(32) 
C_3-two-state    (10,12)    2-7,4-8          0.84    0.460(38) 
C_3-two-state    (10,12)    3-7,3-9          0.84    0.465(44) 
C_3-two-state    (10,12)    2-8,4-9          0.82    0.470(42) 
C_3-two-state    (10,12)    3-7,2-8          0.82    0.455(47) 
C_3-two-state    (10,12)    2-8,4-10         1.18    0.470(43) 
C_3-two-state    (10,12)    3-8,3-10         1.18    0.467(50) 
C_3-two-state    (10,12)    3-7,2-10         1.19    0.461(49) 
C_3-two-state    (10,12)    2-7,3-8          0.80    0.467(38) 
C_3-two-state    (10,12)    2-7,3-10         1.21    0.477(42) 
C_3-two-state    (10,12)    2-8,3-9          0.77    0.478(41) 
C_3-two-state    (10,12)    2-8,2-8          1.23    0.466(36) 
C_3-two-state    (10,12)    2-7,4-9          0.77    0.461(38) 
C_3-two-state    (10,12)    3-8,2-9          0.76    0.458(57) 
C_3-two-state    (10,12)    3-7,2-9          0.76    0.457(46) 
C_3-two-state    (10,12)    2-7,3-9          0.74    0.468(38) 
C_3-two-state    (10,12)    3-8,4-10         1.29    0.460(49) 
C_3-two-state    (10,12)    2-7,4-10         1.32    0.469(42) 
C_3-two-state    (10,12)    3-7,3-10         1.33    0.467(48) 
C_3-two-state    (10,12)    2-8,2-10         1.37    0.465(37) 
AIC:                                            0.466(43)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    4-5,2-6          1.07    0.469(83) 
R-two-state    (10,12)    2-5,3-6          1.23    0.462(46) 
R-two-state    (10,12)    2-5,2-6          1.28    0.467(55) 
R-two-state    (10,12)    3-5,3-6          1.35    0.447(49) 
R-two-state    (10,12)    2-5,4-6          1.46    0.461(42) 
R-single-state    (10,12)    4-5,2-6          0.98    0.4158(74) 
R-single-state    (10,12)    4-5,3-6          1.17    0.4158(74) 
R-single-state    (10,12)    4-5,4-6          1.37    0.4160(74) 
R-single-state    (12)    2-6              1.17    0.423(11) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.45    0.4182(54) 
AIC:                                          0.434(23)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,0,0) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,4-8          1.01    0.458(44) 
C_3-two-state    (10,12)    3-8,3-8          0.98    0.466(67) 
C_3-two-state    (10,12)    2-8,4-8          0.95    0.471(42) 
C_3-two-state    (10,12)    3-7,3-8          0.94    0.465(44) 
C_3-two-state    (10,12)    3-8,4-9          0.93    0.460(61) 
C_3-two-state    (10,12)    3-8,4-8          1.07    0.459(67) 
C_3-two-state    (10,12)    2-7,2-9          1.08    0.459(32) 
C_3-two-state    (10,12)    3-8,2-10         1.10    0.462(49) 
C_3-two-state    (10,12)    3-7,4-9          0.90    0.459(43) 
C_3-two-state    (10,12)    2-8,3-10         1.12    0.478(42) 
C_3-two-state    (10,12)    2-8,3-8          0.88    0.478(40) 
C_3-two-state    (10,12)    2-8,2-9          1.12    0.466(36) 
C_3-two-state    (10,12)    3-8,2-8          0.86    0.458(61) 
C_3-two-state    (10,12)    3-8,3-9          0.86    0.467(61) 
C_3-two-state    (10,12)    3-7,3-9          0.85    0.466(43) 
C_3-two-state    (10,12)    2-7,2-8          1.16    0.459(32) 
C_3-two-state    (10,12)    2-7,4-8          0.84    0.460(38) 
C_3-two-state    (10,12)    3-7,2-8          0.83    0.456(47) 
C_3-two-state    (10,12)    2-8,4-9          0.83    0.470(42) 
C_3-two-state    (10,12)    2-7,3-8          0.80    0.467(38) 
C_3-two-state    (10,12)    2-8,4-10         1.20    0.470(43) 
C_3-two-state    (10,12)    3-8,3-10         1.21    0.468(49) 
C_3-two-state    (10,12)    2-8,3-9          0.79    0.478(40) 
C_3-two-state    (10,12)    3-7,2-10         1.22    0.462(48) 
C_3-two-state    (10,12)    3-8,2-9          0.78    0.459(57) 
C_3-two-state    (10,12)    3-7,2-9          0.77    0.458(45) 
C_3-two-state    (10,12)    2-7,4-9          0.77    0.461(38) 
C_3-two-state    (10,12)    2-7,3-10         1.24    0.477(41) 
C_3-two-state    (10,12)    2-8,2-8          1.24    0.467(36) 
C_3-two-state    (10,12)    2-7,3-9          0.75    0.469(38) 
C_3-two-state    (10,12)    3-8,4-10         1.32    0.461(49) 
C_3-two-state    (10,12)    2-7,4-10         1.34    0.469(41) 
C_3-two-state    (10,12)    3-7,3-10         1.36    0.468(48) 
C_3-two-state    (10,12)    2-8,2-10         1.39    0.465(37) 
AIC:                                            0.466(43)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    4-5,2-6          1.06    0.470(84) 
R-two-state    (10,12)    2-5,3-6          1.23    0.462(45) 
R-two-state    (10,12)    2-5,2-6          1.30    0.467(54) 
R-two-state    (10,12)    3-5,3-6          1.36    0.447(49) 
R-two-state    (10,12)    2-5,4-6          1.45    0.461(41) 
R-single-state    (10,12)    4-5,2-6          0.95    0.4181(74) 
R-single-state    (10,12)    4-5,3-6          1.14    0.4181(74) 
R-single-state    (10,12)    4-5,4-6          1.33    0.4183(74) 
R-single-state    (12)    2-6              1.13    0.425(11) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.43    0.4205(54) 
AIC:                                          0.435(21)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,3-8          1.00    0.493(87) 
C_3-two-state    (10,12)    3-8,4-8          1.03    0.480(84) 
C_3-two-state    (10,12)    3-7,3-8          0.96    0.490(48) 
C_3-two-state    (10,12)    3-7,4-8          0.94    0.479(48) 
C_3-two-state    (10,12)    2-8,4-8          0.91    0.493(51) 
C_3-two-state    (10,12)    2-8,3-8          0.89    0.506(49) 
C_3-two-state    (10,12)    3-8,4-9          0.89    0.481(73) 
C_3-two-state    (10,12)    3-8,2-8          0.89    0.48(10) 
C_3-two-state    (10,12)    3-8,3-9          0.88    0.494(75) 
C_3-two-state    (10,12)    3-8,2-10         1.12    0.488(61) 
C_3-two-state    (10,12)    2-7,2-9          1.12    0.481(37) 
C_3-two-state    (10,12)    2-8,3-10         1.13    0.507(52) 
C_3-two-state    (10,12)    3-7,2-8          0.87    0.478(58) 
C_3-two-state    (10,12)    3-7,3-9          0.87    0.492(48) 
C_3-two-state    (10,12)    3-7,4-9          0.84    0.480(48) 
C_3-two-state    (10,12)    2-8,2-9          1.16    0.490(42) 
C_3-two-state    (10,12)    2-8,4-10         1.17    0.493(51) 
C_3-two-state    (10,12)    2-7,3-8          0.82    0.491(44) 
C_3-two-state    (10,12)    2-8,3-9          0.80    0.506(49) 
C_3-two-state    (10,12)    3-7,2-9          0.80    0.481(55) 
C_3-two-state    (10,12)    2-8,4-9          0.80    0.493(50) 
C_3-two-state    (10,12)    3-8,2-9          0.80    0.479(84) 
C_3-two-state    (10,12)    2-7,2-8          1.21    0.480(36) 
C_3-two-state    (10,12)    2-7,4-8          0.78    0.480(43) 
C_3-two-state    (10,12)    3-8,3-10         1.22    0.496(57) 
C_3-two-state    (10,12)    2-7,3-9          0.76    0.493(45) 
C_3-two-state    (10,12)    3-7,2-10         1.24    0.488(59) 
C_3-two-state    (10,12)    2-7,3-10         1.25    0.505(51) 
C_3-two-state    (10,12)    2-7,4-9          0.72    0.482(43) 
C_3-two-state    (10,12)    2-8,2-8          1.29    0.490(42) 
C_3-two-state    (10,12)    3-8,4-10         1.29    0.484(56) 
C_3-two-state    (10,12)    2-7,4-10         1.31    0.491(49) 
C_3-two-state    (10,12)    3-7,3-10         1.37    0.496(55) 
C_3-two-state    (10,12)    2-8,2-10         1.43    0.489(43) 
AIC:                                            0.490(53)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    4-5,2-6          0.97    0.495(94) 
R-two-state    (10,12)    2-5,3-6          1.20    0.485(56) 
R-two-state    (10,12)    2-5,2-6          1.23    0.491(66) 
R-two-state    (10,12)    3-5,3-6          1.34    0.468(59) 
R-two-state    (10,12)    2-5,4-6          1.38    0.483(50) 
R-two-state    (10,12)    3-5,2-6          1.48    0.491(67) 
R-single-state    (10,12)    4-5,2-6          1.03    0.4255(80) 
R-single-state    (10,12)    4-5,3-6          1.24    0.4256(80) 
R-single-state    (10,12)    4-5,4-6          1.46    0.4258(80) 
R-single-state    (12)    2-6              1.23    0.434(12) 
AIC:                                          0.459(36)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,3-8          1.02    0.494(86) 
C_3-two-state    (10,12)    3-7,3-8          0.97    0.491(47) 
C_3-two-state    (10,12)    3-8,4-8          1.04    0.480(83) 
C_3-two-state    (10,12)    3-7,4-8          0.94    0.480(47) 
C_3-two-state    (10,12)    2-8,4-8          0.91    0.493(50) 
C_3-two-state    (10,12)    2-8,3-8          0.91    0.507(49) 
C_3-two-state    (10,12)    3-8,2-8          0.90    0.48(10) 
C_3-two-state    (10,12)    3-8,4-9          0.90    0.482(72) 
C_3-two-state    (10,12)    3-8,3-9          0.90    0.495(74) 
C_3-two-state    (10,12)    3-7,3-9          0.88    0.493(48) 
C_3-two-state    (10,12)    3-7,2-8          0.88    0.479(57) 
C_3-two-state    (10,12)    2-7,2-9          1.13    0.482(36) 
C_3-two-state    (10,12)    3-8,2-10         1.14    0.488(61) 
C_3-two-state    (10,12)    2-8,3-10         1.15    0.507(52) 
C_3-two-state    (10,12)    3-7,4-9          0.85    0.481(47) 
C_3-two-state    (10,12)    2-7,3-8          0.83    0.492(44) 
C_3-two-state    (10,12)    2-8,2-9          1.18    0.491(41) 
C_3-two-state    (10,12)    3-8,2-9          0.81    0.480(83) 
C_3-two-state    (10,12)    3-7,2-9          0.81    0.482(55) 
C_3-two-state    (10,12)    2-8,3-9          0.81    0.507(48) 
C_3-two-state    (10,12)    2-8,4-10         1.19    0.493(51) 
C_3-two-state    (10,12)    2-8,4-9          0.80    0.493(50) 
C_3-two-state    (10,12)    2-7,4-8          0.78    0.480(43) 
C_3-two-state    (10,12)    2-7,2-8          1.22    0.481(36) 
C_3-two-state    (10,12)    2-7,3-9          0.77    0.494(44) 
C_3-two-state    (10,12)    3-8,3-10         1.25    0.497(56) 
C_3-two-state    (10,12)    3-7,2-10         1.27    0.489(58) 
C_3-two-state    (10,12)    2-7,3-10         1.27    0.506(50) 
C_3-two-state    (10,12)    2-7,4-9          0.73    0.482(43) 
C_3-two-state    (10,12)    2-8,2-8          1.30    0.491(42) 
C_3-two-state    (10,12)    3-8,4-10         1.31    0.485(55) 
C_3-two-state    (10,12)    2-7,4-10         1.33    0.492(48) 
C_3-two-state    (10,12)    3-7,3-10         1.40    0.497(55) 
AIC:                                            0.491(53)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    4-5,2-6          0.96    0.496(95) 
R-two-state    (10,12)    2-5,3-6          1.19    0.485(55) 
R-two-state    (10,12)    2-5,2-6          1.25    0.491(65) 
R-two-state    (10,12)    3-5,3-6          1.34    0.469(58) 
R-two-state    (10,12)    2-5,4-6          1.37    0.483(49) 
R-two-state    (10,12)    3-5,2-6          1.50    0.492(66) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.23    0.440(12) 
R-single-state    (10,12)    4-5,2-6          1.00    0.4278(81) 
R-single-state    (10,12)    4-5,3-6          1.20    0.4279(81) 
R-single-state    (10,12)    4-5,4-6          1.42    0.4281(81) 
R-single-state    (12)    2-6              1.19    0.437(12) 
AIC:                                          0.457(32)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,3-8          0.99    0.522(54) 
C_3-two-state    (10,12)    3-8,4-8          0.98    0.50(12) 
C_3-two-state    (10,12)    3-7,2-8          0.91    0.507(82) 
C_3-two-state    (10,12)    2-8,3-8          0.90    0.542(62) 
C_3-two-state    (10,12)    3-8,3-9          0.90    0.53(10) 
C_3-two-state    (10,12)    3-7,3-9          0.90    0.524(56) 
C_3-two-state    (10,12)    3-7,4-8          0.87    0.505(53) 
C_3-two-state    (10,12)    2-7,2-9          1.13    0.508(43) 
C_3-two-state    (10,12)    2-8,4-8          0.86    0.520(65) 
C_3-two-state    (10,12)    2-8,3-10         1.14    0.544(68) 
C_3-two-state    (10,12)    2-8,4-10         1.15    0.521(63) 
C_3-two-state    (10,12)    3-8,4-9          0.85    0.509(93) 
C_3-two-state    (10,12)    2-7,3-8          0.85    0.522(54) 
C_3-two-state    (10,12)    3-8,2-10         1.16    0.523(79) 
C_3-two-state    (10,12)    2-8,2-9          1.16    0.520(51) 
C_3-two-state    (10,12)    3-7,2-9          0.84    0.511(72) 
C_3-two-state    (10,12)    2-8,3-9          0.81    0.542(62) 
C_3-two-state    (10,12)    3-7,4-9          0.80    0.506(54) 
C_3-two-state    (10,12)    2-7,2-8          1.21    0.506(43) 
C_3-two-state    (10,12)    2-7,3-9          0.78    0.525(55) 
C_3-two-state    (10,12)    2-8,4-9          0.76    0.520(63) 
C_3-two-state    (10,12)    3-8,3-10         1.25    0.535(69) 
C_3-two-state    (10,12)    2-7,3-10         1.27    0.542(66) 
C_3-two-state    (10,12)    3-8,4-10         1.27    0.515(66) 
C_3-two-state    (10,12)    2-7,4-8          0.73    0.504(51) 
C_3-two-state    (10,12)    2-7,4-10         1.28    0.519(60) 
C_3-two-state    (10,12)    2-8,2-8          1.28    0.520(51) 
C_3-two-state    (10,12)    3-7,2-10         1.28    0.523(75) 
C_3-two-state    (10,12)    2-7,4-9          0.68    0.506(52) 
C_3-two-state    (10,12)    3-7,3-10         1.40    0.534(67) 
C_3-two-state    (10,12)    2-8,2-10         1.43    0.519(53) 
C_3-two-state    (10,12)    3-7,4-10         1.45    0.514(63) 
AIC:                                            0.523(60)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,3-6      0.96    0.449(16) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.94    0.449(79) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.08    0.452(16) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.15    0.447(53) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.15    0.449(16) 
R-two-state    (8,10,12)    2-4,4-5,5-6      0.70    0.447(34) 
R-two-state    (8,10,12)    3-4,4-5,4-6      1.43    0.448(25) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.45    0.456(17) 
R-two-state    (10,12)    4-5,2-6          0.88    0.53(11) 
R-two-state    (10,12)    2-5,3-6          1.14    0.510(69) 
R-two-state    (10,12)    2-5,2-6          1.18    0.518(81) 
R-two-state    (10,12)    2-5,4-6          1.26    0.507(61) 
R-two-state    (10,12)    3-5,3-6          1.31    0.493(72) 
R-two-state    (10,12)    3-5,2-6          1.42    0.520(83) 
R-single-state    (10,12)    4-5,2-6          1.08    0.4345(88) 
R-single-state    (10,12)    4-5,3-6          1.28    0.4347(88) 
R-single-state    (12)    2-6              1.27    0.446(14) 
AIC:                                          0.462(31)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_1 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.77    0.370(14) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.75    0.369(14) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.74    0.370(14) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.73    0.370(14) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.72    0.369(14) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.72    0.369(14) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.72    0.370(14) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.70    0.370(14) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.69    0.369(14) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.69    0.370(14) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.69    0.369(14) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.69    0.370(13) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.69    0.370(13) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.68    0.370(14) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.67    0.369(14) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.66    0.369(14) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.66    0.371(13) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.65    0.370(13) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.65    0.370(14) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.64    0.369(14) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.64    0.370(13) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.63    0.370(13) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.62    0.371(14) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.60    0.370(13) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.58    0.372(14) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.56    0.372(14) 
C_3-two-state    (10,12)    2-7,2-9          0.70    0.371(23) 
C_3-two-state    (10,12)    2-7,2-10         0.68    0.366(22) 
C_3-two-state    (10,12)    3-7,3-9          0.67    0.369(27) 
C_3-two-state    (10,12)    3-7,3-10         0.67    0.362(24) 
C_3-two-state    (10,12)    2-8,2-9          0.64    0.367(19) 
C_3-two-state    (10,12)    2-7,3-9          0.63    0.373(27) 
C_3-two-state    (10,12)    2-7,3-10         0.62    0.366(25) 
C_3-two-state    (10,12)    3-7,4-9          0.62    0.366(22) 
C_3-two-state    (10,12)    2-8,2-10         0.62    0.367(19) 
C_3-two-state    (10,12)    3-8,3-9          0.61    0.363(21) 
C_3-two-state    (10,12)    3-7,4-10         0.61    0.361(20) 
C_3-two-state    (10,12)    3-8,3-10         0.59    0.363(21) 
C_3-two-state    (10,12)    3-7,2-10         0.59    0.362(25) 
C_3-two-state    (10,12)    3-7,2-9          0.59    0.369(27) 
C_3-two-state    (10,12)    2-8,3-9          0.58    0.367(21) 
C_3-two-state    (10,12)    2-7,4-9          0.58    0.369(22) 
C_3-two-state    (10,12)    2-8,3-10         0.56    0.367(21) 
C_3-two-state    (10,12)    2-7,4-10         0.56    0.364(20) 
C_3-two-state    (10,12)    3-8,4-9          0.55    0.362(18) 
AIC:                                            0.370(14)
------------------------------------------------------------------------------------------------
R-single-state    (8,10,12)    2-4,4-5,5-6      0.70    0.3469(31) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.67    0.3467(32) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.65    0.3464(31) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.64    0.3461(32) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.63    0.3469(32) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.63    0.3469(31) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.62    0.3465(32) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.61    0.3466(32) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.61    0.3462(32) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.60    0.3469(31) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.60    0.3464(32) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.59    0.3464(32) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.59    0.3470(31) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.58    0.3460(32) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.58    0.3466(32) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.57    0.3468(31) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.56    0.3469(32) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.54    0.3464(31) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.53    0.3470(32) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.53    0.3469(31) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.52    0.3463(32) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.52    0.3465(32) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.51    0.3465(32) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.51    0.3464(32) 
R-single-state    (10,12)    3-5,2-6          0.48    0.3492(39) 
R-single-state    (10,12)    4-5,2-6          0.47    0.3499(41) 
R-single-state    (10,12)    2-5,2-6          0.46    0.3496(39) 
R-single-state    (12)    2-6              0.46    0.3539(61) 
AIC:                                          0.3468(32)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_2 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,3-8          1.00    0.523(54) 
C_3-two-state    (10,12)    3-8,4-8          0.99    0.51(12) 
C_3-two-state    (10,12)    3-7,2-8          0.92    0.508(81) 
C_3-two-state    (10,12)    2-8,3-8          0.92    0.543(61) 
C_3-two-state    (10,12)    3-8,3-9          0.91    0.53(10) 
C_3-two-state    (10,12)    3-7,3-9          0.91    0.525(56) 
C_3-two-state    (10,12)    3-7,4-8          0.87    0.505(52) 
C_3-two-state    (10,12)    2-8,4-8          0.86    0.520(65) 
C_3-two-state    (10,12)    2-7,3-8          0.86    0.523(53) 
C_3-two-state    (10,12)    3-8,4-9          0.86    0.509(93) 
C_3-two-state    (10,12)    2-7,2-9          1.14    0.509(43) 
C_3-two-state    (10,12)    3-7,2-9          0.85    0.512(71) 
C_3-two-state    (10,12)    2-8,4-10         1.16    0.521(63) 
C_3-two-state    (10,12)    2-8,3-10         1.17    0.544(67) 
C_3-two-state    (10,12)    2-8,2-9          1.17    0.521(51) 
C_3-two-state    (10,12)    2-8,3-9          0.82    0.543(61) 
C_3-two-state    (10,12)    3-8,2-10         1.18    0.524(78) 
C_3-two-state    (10,12)    3-7,4-9          0.80    0.507(53) 
C_3-two-state    (10,12)    2-7,3-9          0.80    0.526(54) 
C_3-two-state    (10,12)    2-7,2-8          1.23    0.507(43) 
C_3-two-state    (10,12)    2-8,4-9          0.76    0.520(63) 
C_3-two-state    (10,12)    3-8,3-10         1.27    0.535(68) 
C_3-two-state    (10,12)    2-7,4-8          0.73    0.504(51) 
C_3-two-state    (10,12)    2-7,3-10         1.29    0.542(65) 
C_3-two-state    (10,12)    3-8,4-10         1.29    0.515(65) 
C_3-two-state    (10,12)    2-8,2-8          1.29    0.521(51) 
C_3-two-state    (10,12)    2-7,4-10         1.30    0.519(60) 
C_3-two-state    (10,12)    3-7,2-10         1.31    0.524(74) 
C_3-two-state    (10,12)    2-7,4-9          0.68    0.507(52) 
C_3-two-state    (10,12)    3-7,3-10         1.43    0.535(67) 
AIC:                                            0.523(60)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,3-6      0.94    0.451(15) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.93    0.451(15) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.07    0.454(62) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.12    0.452(16) 
R-two-state    (8,10,12)    2-4,4-5,5-6      0.68    0.450(14) 
R-two-state    (8,10,12)    2-4,2-5,2-6      1.46    0.458(17) 
R-two-state    (10,12)    4-5,2-6          0.86    0.53(11) 
R-two-state    (10,12)    2-5,3-6          1.14    0.510(68) 
R-two-state    (10,12)    2-5,2-6          1.20    0.518(80) 
R-two-state    (10,12)    2-5,4-6          1.25    0.507(60) 
R-two-state    (10,12)    3-5,3-6          1.31    0.493(72) 
R-two-state    (10,12)    3-5,2-6          1.44    0.521(82) 
R-single-state    (10,12)    4-5,2-6          1.05    0.4367(89) 
R-single-state    (10,12)    4-5,3-6          1.25    0.4369(89) 
R-single-state    (10,12)    4-5,4-6          1.49    0.4372(89) 
R-single-state    (12)    2-6              1.23    0.448(14) 
AIC:                                          0.464(25)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,0,0) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-8          1.00    0.315(60) 
C_3-two-state    (10,12)    2-7,2-9          0.99    0.268(64) 
C_3-two-state    (10,12)    2-8,2-9          1.01    0.314(55) 
C_3-two-state    (10,12)    2-8,2-10         1.05    0.318(55) 
C_3-two-state    (10,12)    2-7,4-10         0.93    0.296(42) 
C_3-two-state    (10,12)    3-7,4-10         0.91    0.318(28) 
C_3-two-state    (10,12)    2-7,2-10         1.15    0.319(63) 
C_3-two-state    (10,12)    2-8,4-10         0.84    0.300(41) 
C_3-two-state    (10,12)    2-7,3-10         0.83    0.295(39) 
C_3-two-state    (10,12)    3-8,4-10         0.82    0.322(27) 
C_3-two-state    (10,12)    3-7,3-10         0.80    0.316(25) 
C_3-two-state    (10,12)    3-7,2-10         0.77    0.304(25) 
C_3-two-state    (10,12)    2-8,3-10         0.76    0.297(38) 
C_3-two-state    (10,12)    2-8,4-9          0.76    0.299(37) 
C_3-two-state    (10,12)    2-8,4-8          0.75    0.298(39) 
C_3-two-state    (10,12)    3-8,3-10         0.74    0.319(25) 
C_3-two-state    (10,12)    2-7,4-8          0.73    0.271(47) 
C_3-two-state    (10,12)    3-7,4-8          0.72    0.308(38) 
C_3-two-state    (10,12)    3-8,2-10         0.71    0.307(25) 
C_3-two-state    (10,12)    3-8,4-9          0.69    0.317(24) 
C_3-two-state    (10,12)    2-7,4-9          0.69    0.270(46) 
C_3-two-state    (10,12)    3-8,4-8          0.68    0.318(26) 
C_3-two-state    (10,12)    2-8,3-9          0.68    0.298(35) 
C_3-two-state    (10,12)    3-7,4-9          0.68    0.306(36) 
C_3-two-state    (10,12)    2-8,3-8          0.66    0.296(37) 
C_3-two-state    (10,12)    2-7,3-8          0.63    0.271(48) 
C_3-two-state    (10,12)    3-8,3-9          0.61    0.316(22) 
C_3-two-state    (10,12)    3-8,2-9          0.61    0.305(22) 
C_3-two-state    (10,12)    2-7,3-9          0.60    0.270(47) 
C_3-two-state    (10,12)    3-7,3-8          0.60    0.308(36) 
C_3-two-state    (10,12)    3-8,3-8          0.59    0.317(24) 
C_3-two-state    (10,12)    3-8,2-8          0.58    0.305(24) 
C_3-two-state    (10,12)    3-7,3-9          0.58    0.306(35) 
C_3-two-state    (10,12)    3-7,2-8          0.56    0.292(44) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.98    0.293(21) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.97    0.293(22) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.90    0.294(21) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.90    0.293(21) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.90    0.293(21) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.90    0.294(20) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.81    0.294(22) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.81    0.296(23) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.80    0.296(23) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.79    0.295(21) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.78    0.293(21) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.75    0.294(21) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.75    0.294(21) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.73    0.295(21) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.72    0.293(21) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.71    0.297(23) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.70    0.298(22) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.70    0.295(21) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.70    0.294(21) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.70    0.296(21) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.69    0.297(23) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.68    0.298(22) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.68    0.295(20) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.68    0.294(20) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.67    0.295(21) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.66    0.296(20) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.65    0.295(21) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.65    0.296(21) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.64    0.294(20) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.64    0.295(20) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.63    0.295(20) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.63    0.294(20) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.61    0.295(21) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.61    0.296(20) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.59    0.295(20) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.59    0.294(20) 
AIC:                                            0.295(21)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,3-5,2-6      1.01    0.2919(55) 
R-two-state    (8,10,12)    2-4,4-5,4-6      0.94    0.2923(55) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.93    0.2918(55) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.92    0.2922(55) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.14    0.2920(55) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.83    0.2921(55) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.81    0.292(11) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.77    0.2920(55) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.76    0.292(22) 
R-two-state    (8,10,12)    2-4,4-5,5-6      0.70    0.292(14) 
R-two-state    (8,10,12)    2-4,3-5,5-6      0.63    0.292(22) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.54    0.2921(55) 
R-single-state    (8,10,12)    2-4,4-5,2-6      1.04    0.2909(54) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.95    0.2908(54) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.92    0.2922(55) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.92    0.2910(54) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.90    0.2910(54) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.87    0.2908(54) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.83    0.2909(54) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.83    0.2921(55) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.82    0.2909(54) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.79    0.2922(55) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.78    0.2923(55) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.76    0.2909(54) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.75    0.2909(54) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.75    0.2909(54) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.74    0.2921(55) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.71    0.2921(55) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.71    0.2921(55) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.70    0.2908(54) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.65    0.2908(54) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.63    0.2921(55) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.62    0.2921(55) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.56    0.2922(55) 
R-single-state    (10,12)    4-5,2-6          0.85    0.2942(83) 
R-single-state    (10,12)    3-5,2-6          0.74    0.2946(82) 
R-single-state    (10,12)    4-5,4-6          0.70    0.2946(83) 
R-single-state    (10,12)    4-5,3-6          0.66    0.2944(83) 
R-single-state    (10,12)    2-5,2-6          0.65    0.2945(82) 
R-single-state    (10,12)    3-5,4-6          0.56    0.2946(82) 
R-single-state    (10,12)    3-5,3-6          0.56    0.2946(82) 
R-single-state    (12)    2-6              1.25    0.292(13) 
AIC:                                          0.2918(56)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.00    0.306(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.99    0.305(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.06    0.305(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.07    0.306(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.91    0.311(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.90    0.308(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.90    0.305(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.12    0.304(26) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.85    0.311(28) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.85    0.305(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.84    0.305(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.84    0.308(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.84    0.308(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.19    0.304(26) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.79    0.305(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.79    0.308(25) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.74    0.307(22) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.73    0.313(26) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.71    0.311(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.71    0.312(27) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.71    0.307(23) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.69    0.307(22) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.69    0.307(22) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.68    0.313(26) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.68    0.310(24) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.66    0.311(24) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.66    0.307(23) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.66    0.312(27) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.65    0.307(23) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.65    0.311(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.64    0.307(22) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.63    0.310(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.62    0.310(24) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.61    0.307(23) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.61    0.311(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.58    0.310(25) 
C_3-two-state    (10,12)    2-8,2-9          0.98    0.317(63) 
C_3-two-state    (10,12)    2-8,2-8          0.96    0.315(67) 
C_3-two-state    (10,12)    2-7,2-8          1.07    0.321(74) 
C_3-two-state    (10,12)    2-7,2-9          1.09    0.319(74) 
C_3-two-state    (10,12)    3-7,4-10         0.91    0.332(38) 
C_3-two-state    (10,12)    2-7,4-10         0.90    0.290(70) 
C_3-two-state    (10,12)    2-8,2-10         1.13    0.317(75) 
C_3-two-state    (10,12)    2-8,4-10         0.80    0.291(65) 
C_3-two-state    (10,12)    2-7,3-10         0.80    0.293(68) 
C_3-two-state    (10,12)    3-7,3-10         0.80    0.333(38) 
C_3-two-state    (10,12)    3-8,4-10         0.79    0.331(37) 
C_3-two-state    (10,12)    3-7,2-10         0.75    0.316(28) 
C_3-two-state    (10,12)    2-8,3-10         0.73    0.293(63) 
C_3-two-state    (10,12)    3-8,3-10         0.71    0.332(37) 
C_3-two-state    (10,12)    3-8,2-10         0.68    0.315(28) 
C_3-two-state    (10,12)    2-7,4-9          0.63    0.295(53) 
C_3-two-state    (10,12)    2-7,4-8          0.57    0.294(53) 
C_3-two-state    (10,12)    2-8,4-9          0.56    0.297(55) 
C_3-two-state    (10,12)    2-7,3-9          0.56    0.298(52) 
AIC:                                            0.309(24)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,3-5,2-6      0.97    0.2983(61) 
R-two-state    (8,10,12)    2-4,4-5,2-6      1.07    0.2983(61) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.86    0.2983(61) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.75    0.304(33) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.67    0.2986(60) 
R-two-state    (8,10,12)    2-4,4-5,4-6      0.66    0.2986(61) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.59    0.2986(60) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.56    0.2986(61) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.52    0.2986(61) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.48    0.2986(61) 
R-two-state    (8,10,12)    2-4,4-5,5-6      0.46    0.2987(60) 
R-two-state    (10,12)    2-5,2-6          1.14    0.304(20) 
R-two-state    (10,12)    2-5,4-6          0.68    0.2999(99) 
R-single-state    (8,10,12)    2-4,4-5,4-6      1.00    0.2966(59) 
R-single-state    (8,10,12)    2-4,2-5,2-6      1.03    0.2964(60) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.96    0.2966(59) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.93    0.2967(59) 
R-single-state    (8,10,12)    2-4,3-5,2-6      1.09    0.2965(60) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.89    0.2965(59) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.89    0.2967(59) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.87    0.2966(59) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.83    0.2965(59) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.83    0.2965(59) 
R-single-state    (8,10,12)    2-4,4-5,2-6      1.17    0.2965(60) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.81    0.2967(59) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.78    0.2981(61) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.78    0.2986(61) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.72    0.2987(61) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.64    0.2980(61) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.60    0.2981(60) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.58    0.2986(60) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.58    0.2981(61) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.55    0.2986(61) 
R-single-state    (10,12)    2-5,2-6          0.88    0.2992(91) 
R-single-state    (10,12)    4-5,2-6          0.85    0.2992(91) 
R-single-state    (10,12)    3-5,2-6          0.83    0.3000(91) 
R-single-state    (10,12)    2-5,5-6          0.73    0.2990(91) 
R-single-state    (10,12)    2-5,4-6          0.64    0.2991(91) 
R-single-state    (10,12)    2-5,3-6          0.64    0.2990(91) 
R-single-state    (10,12)    4-5,4-6          0.60    0.2994(91) 
R-single-state    (10,12)    4-5,3-6          0.57    0.2991(91) 
R-single-state    (10,12)    3-5,3-6          0.56    0.2998(91) 
R-single-state    (12)    2-6              1.23    0.301(15) 
AIC:                                          0.2981(61)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-7,4-10     1.00    0.317(31) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.02    0.318(29) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.02    0.315(30) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.98    0.317(30) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.97    0.323(34) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.97    0.315(31) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.95    0.316(32) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.95    0.314(30) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.93    0.322(35) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.93    0.317(32) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.92    0.313(31) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.09    0.315(32) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.89    0.317(32) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.89    0.314(30) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.14    0.315(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.86    0.313(31) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.84    0.317(30) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.83    0.319(29) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.82    0.323(33) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.81    0.325(31) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.80    0.314(29) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.80    0.316(28) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.80    0.317(31) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.80    0.319(30) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.78    0.323(33) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.78    0.324(32) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.78    0.316(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.77    0.318(30) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.77    0.314(30) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.77    0.320(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.75    0.315(29) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.74    0.317(28) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.74    0.318(31) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.74    0.319(30) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.73    0.316(29) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.72    0.314(30) 
C_3-two-state    (10,12)    3-8,2-10         1.00    0.340(40) 
C_3-two-state    (10,12)    2-8,4-9          1.01    0.327(58) 
C_3-two-state    (10,12)    3-8,4-9          1.02    0.340(33) 
C_3-two-state    (10,12)    2-8,4-8          1.02    0.325(66) 
C_3-two-state    (10,12)    3-8,4-8          1.04    0.341(37) 
C_3-two-state    (10,12)    2-8,3-10         1.05    0.333(66) 
C_3-two-state    (10,12)    3-8,3-10         1.08    0.350(38) 
C_3-two-state    (10,12)    2-8,3-8          0.90    0.329(62) 
C_3-two-state    (10,12)    3-8,3-8          0.90    0.343(37) 
C_3-two-state    (10,12)    2-8,3-9          0.90    0.329(55) 
C_3-two-state    (10,12)    3-8,3-9          0.90    0.341(33) 
C_3-two-state    (10,12)    3-7,2-10         1.11    0.338(41) 
C_3-two-state    (10,12)    2-8,2-9          1.13    0.365(86) 
C_3-two-state    (10,12)    2-7,3-10         1.16    0.332(65) 
C_3-two-state    (10,12)    2-8,4-10         1.16    0.332(73) 
C_3-two-state    (10,12)    3-8,2-9          0.84    0.333(36) 
C_3-two-state    (10,12)    3-8,2-8          0.83    0.334(41) 
C_3-two-state    (10,12)    3-7,2-9          0.82    0.301(51) 
C_3-two-state    (10,12)    3-7,3-10         1.20    0.348(39) 
C_3-two-state    (10,12)    3-8,4-10         1.21    0.350(41) 
C_3-two-state    (10,12)    2-7,4-10         1.30    0.330(73) 
C_3-two-state    (10,12)    3-7,4-10         1.38    0.348(42) 
AIC:                                            0.318(30)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          1.04    0.323(39) 
R-two-state    (10,12)    2-5,4-6          1.20    0.319(34) 
R-two-state    (10,12)    2-5,2-6          1.27    0.321(44) 
R-two-state    (10,12)    3-5,3-6          1.27    0.315(68) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.04    0.332(78) 
R-two-state    (8,10,12)    2-4,2-5,3-6      1.07    0.322(69) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.19    0.3050(67) 
R-two-state    (8,10,12)    2-4,3-5,3-6      1.21    0.322(68) 
R-two-state    (8,10,12)    2-4,4-5,5-6      0.68    0.305(55) 
R-single-state    (8,10,12)    2-4,3-5,5-6      1.00    0.3024(66) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.99    0.3050(67) 
R-single-state    (8,10,12)    2-4,2-5,5-6      1.02    0.3025(66) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.98    0.3045(67) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.98    0.3029(66) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.98    0.3051(67) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.03    0.3047(67) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.96    0.3046(68) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.94    0.3046(67) 
R-single-state    (8,10,12)    2-4,2-5,3-6      1.07    0.3027(66) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.11    0.3051(68) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.89    0.3044(67) 
R-single-state    (8,10,12)    2-4,2-5,4-6      1.12    0.3026(66) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.86    0.3045(67) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.83    0.3041(67) 
R-single-state    (8,10,12)    2-4,2-5,2-6      1.17    0.3027(67) 
R-single-state    (8,10,12)    2-4,3-5,3-6      1.19    0.3027(66) 
R-single-state    (8,10,12)    2-4,3-5,4-6      1.26    0.3026(66) 
R-single-state    (8,10,12)    2-4,4-5,3-6      1.26    0.3032(66) 
R-single-state    (8,10,12)    2-4,3-5,2-6      1.29    0.3027(66) 
R-single-state    (10,12)    2-5,2-6          0.98    0.309(11) 
R-single-state    (10,12)    3-5,4-6          1.04    0.309(11) 
R-single-state    (10,12)    3-5,3-6          0.95    0.310(11) 
R-single-state    (10,12)    3-5,2-6          1.08    0.310(11) 
R-single-state    (10,12)    2-5,4-6          0.90    0.309(11) 
R-single-state    (10,12)    4-5,3-6          1.10    0.310(11) 
R-single-state    (10,12)    2-5,3-6          0.84    0.309(11) 
R-single-state    (10,12)    2-5,5-6          0.81    0.308(11) 
R-single-state    (10,12)    4-5,4-6          1.21    0.310(11) 
R-single-state    (10,12)    4-5,2-6          1.25    0.310(11) 
AIC:                                          0.3059(80)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (1,1,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,3-10         1.02    0.359(32) 
C_3-two-state    (10,12)    3-8,4-10         1.02    0.357(29) 
C_3-two-state    (10,12)    3-7,2-10         0.98    0.348(41) 
C_3-two-state    (10,12)    3-7,4-8          1.02    0.346(49) 
C_3-two-state    (10,12)    2-7,3-10         1.04    0.341(70) 
C_3-two-state    (10,12)    2-8,4-10         1.04    0.337(73) 
C_3-two-state    (10,12)    2-8,3-10         0.94    0.338(67) 
C_3-two-state    (10,12)    2-8,4-8          0.93    0.331(74) 
C_3-two-state    (10,12)    2-8,2-9          1.08    0.361(84) 
C_3-two-state    (10,12)    3-8,3-10         0.91    0.357(28) 
C_3-two-state    (10,12)    2-8,4-9          0.90    0.334(63) 
C_3-two-state    (10,12)    3-8,2-10         0.88    0.346(36) 
C_3-two-state    (10,12)    3-8,4-8          0.86    0.350(30) 
C_3-two-state    (10,12)    3-7,3-8          0.86    0.347(47) 
C_3-two-state    (10,12)    2-8,2-10         1.16    0.376(86) 
C_3-two-state    (10,12)    3-7,4-10         1.16    0.359(34) 
C_3-two-state    (10,12)    3-8,4-9          0.83    0.350(28) 
C_3-two-state    (10,12)    2-7,4-10         1.17    0.342(80) 
C_3-two-state    (10,12)    2-8,3-8          0.81    0.333(70) 
C_3-two-state    (10,12)    2-8,3-9          0.80    0.335(60) 
C_3-two-state    (10,12)    3-8,3-8          0.74    0.350(30) 
C_3-two-state    (10,12)    3-8,3-9          0.73    0.350(27) 
C_3-two-state    (10,12)    3-8,2-8          0.72    0.339(37) 
C_3-two-state    (10,12)    3-8,2-9          0.72    0.340(32) 
C_3-two-state    (10,12)    3-7,2-9          0.69    0.305(44) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.97    0.329(26) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.96    0.331(24) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.05    0.329(27) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.94    0.333(27) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.93    0.329(26) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.93    0.331(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.09    0.329(26) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.91    0.330(25) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.90    0.335(29) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.90    0.333(27) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.88    0.331(26) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.87    0.336(30) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.87    0.333(27) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.84    0.331(25) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.84    0.333(27) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.82    0.331(26) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.78    0.333(26) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.76    0.331(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.75    0.335(28) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.75    0.334(25) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.75    0.333(26) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.75    0.332(23) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.74    0.331(25) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.73    0.332(24) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.73    0.336(27) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.73    0.335(25) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.72    0.335(29) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.71    0.333(26) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.71    0.337(27) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.70    0.331(25) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.69    0.332(23) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.69    0.334(25) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.69    0.333(26) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.69    0.331(25) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.68    0.332(24) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.67    0.335(25) 
AIC:                                            0.333(26)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,3-5,4-6      1.01    0.332(75) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.99    0.333(56) 
R-two-state    (8,10,12)    2-4,4-5,3-6      1.03    0.334(73) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.92    0.336(50) 
R-two-state    (8,10,12)    2-4,3-5,2-6      1.11    0.333(55) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.87    0.332(76) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.81    0.351(72) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.81    0.336(52) 
R-two-state    (8,10,12)    3-4,2-5,5-6      0.81    0.347(61) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.75    0.354(71) 
R-two-state    (10,12)    2-5,2-6          0.93    0.330(22) 
R-two-state    (10,12)    3-5,2-6          1.08    0.330(28) 
R-two-state    (10,12)    3-5,3-6          0.82    0.327(23) 
R-two-state    (10,12)    2-5,4-6          0.76    0.329(22) 
R-two-state    (10,12)    2-5,3-6          0.67    0.331(25) 
R-single-state    (10,12)    4-5,2-6          0.90    0.322(10) 
R-single-state    (10,12)    2-5,5-6          0.83    0.320(10) 
R-single-state    (10,12)    4-5,4-6          0.81    0.322(10) 
R-single-state    (10,12)    2-5,2-6          0.81    0.321(10) 
R-single-state    (10,12)    3-5,2-6          0.79    0.322(10) 
R-single-state    (10,12)    4-5,3-6          0.78    0.322(10) 
R-single-state    (10,12)    2-5,4-6          0.75    0.320(10) 
R-single-state    (10,12)    3-5,4-6          0.74    0.321(10) 
R-single-state    (10,12)    2-5,3-6          0.70    0.321(10) 
R-single-state    (10,12)    3-5,3-6          0.69    0.321(10) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.86    0.3141(65) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.81    0.3134(65) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.80    0.3136(65) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.80    0.3139(65) 
R-single-state    (8,10,12)    2-4,2-5,3-6      1.22    0.3109(64) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.77    0.3141(65) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.77    0.3141(65) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.75    0.3138(65) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.75    0.3135(65) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.73    0.3138(65) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.72    0.3135(65) 
R-single-state    (8,10,12)    2-4,2-5,2-6      1.28    0.3109(64) 
R-single-state    (8,10,12)    2-4,2-5,4-6      1.30    0.3109(64) 
R-single-state    (8,10,12)    2-4,2-5,5-6      1.35    0.3108(64) 
R-single-state    (8,10,12)    2-4,3-5,3-6      1.36    0.3109(64) 
R-single-state    (8,10,12)    2-4,3-5,2-6      1.40    0.3109(64) 
R-single-state    (8,10,12)    2-4,3-5,5-6      1.41    0.3108(64) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.56    0.3136(65) 
R-single-state    (8,10,12)    2-4,3-5,4-6      1.45    0.3109(64) 
R-single-state    (12)    2-6              1.33    0.321(17) 
AIC:                                          0.320(13)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,0) \Lambda = T_1 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,-1,-1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-9          1.82    0.175(49) 
C_3-single-state    (12)    3-9              1.49    0.2007(95) 
C_3-single-state    (12)    4-9              1.67    0.198(10) 
C_3-single-state    (12)    3-8              1.70    0.2005(95) 
C_3-single-state    (12)    3-10             1.81    0.1997(95) 
C_3-single-state    (10,12)    3-8,3-9          1.70    0.1950(60) 
C_3-single-state    (10,12)    3-8,4-9          1.82    0.1954(60) 
C_3-single-state    (10,12)    3-8,3-8          1.83    0.1949(60) 
C_3-single-state    (10,12)    3-7,3-9          1.85    0.1950(60) 
AIC:                                            0.1953(78)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    4-5,2-6          1.20    0.1860(75) 
R-single-state    (10,12)    4-5,4-6          1.03    0.1858(76) 
R-single-state    (10,12)    4-5,3-6          0.96    0.1860(75) 
AIC:                                          0.1859(75)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,0) \Lambda = T_1 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,-1,0) \mu = 3 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-8,2-9          1.21    0.224(69) 
C_3-two-state    (10,12)    3-8,2-8          1.35    0.226(66) 
C_3-single-state    (10,12)    3-8,3-9          1.55    0.1946(60) 
C_3-single-state    (10,12)    3-8,3-10         1.62    0.1940(60) 
C_3-single-state    (10,12)    3-7,3-9          1.64    0.1949(60) 
C_3-single-state    (10,12)    3-8,4-9          1.65    0.1951(60) 
C_3-single-state    (10,12)    3-8,3-8          1.66    0.1946(60) 
C_3-single-state    (10,12)    3-8,4-10         1.72    0.1944(60) 
C_3-single-state    (10,12)    3-7,3-10         1.72    0.1942(60) 
C_3-single-state    (10,12)    3-7,4-9          1.75    0.1953(60) 
C_3-single-state    (10,12)    3-7,3-8          1.76    0.1948(60) 
C_3-single-state    (10,12)    3-8,4-8          1.77    0.1950(60) 
C_3-single-state    (10,12)    3-7,4-10         1.83    0.1946(60) 
C_3-single-state    (12)    3-9              1.84    0.1999(90) 
AIC:                                            0.207(28)
------------------------------------------------------------------------------------------------
R-single-state    (10,12)    4-5,3-6          1.38    0.1878(73) 
AIC:                                          0.1878(72)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,0) \Lambda = T_1 r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,-1,0) \mu = 3 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,2-8          1.07    0.169(34) 
C_3-two-state    (10,12)    2-8,3-10         1.18    0.226(44) 
C_3-two-state    (10,12)    2-7,3-10         1.24    0.212(34) 
C_3-two-state    (10,12)    2-8,3-9          1.25    0.221(38) 
C_3-two-state    (10,12)    2-7,3-9          1.26    0.202(44) 
C_3-two-state    (10,12)    2-8,4-10         1.27    0.217(35) 
C_3-two-state    (10,12)    2-8,3-8          1.29    0.222(46) 
C_3-two-state    (10,12)    2-7,4-9          1.31    0.197(31) 
C_3-two-state    (10,12)    2-7,4-10         1.33    0.206(27) 
C_3-two-state    (10,12)    2-8,4-9          1.34    0.213(30) 
C_3-two-state    (10,12)    2-7,3-8          1.37    0.204(50) 
C_3-two-state    (10,12)    2-8,4-8          1.41    0.213(36) 
AIC:                                            0.211(32)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    4-5,2-6          1.34    0.1885(43) 
R-single-state    (12)    2-6              1.05    0.1829(74) 
R-single-state    (10,12)    4-5,3-6          1.06    0.1881(48) 
R-single-state    (10,12)    3-5,2-6          1.10    0.1868(47) 
R-single-state    (10,12)    4-5,2-6          0.89    0.1882(48) 
R-single-state    (10,12)    4-5,4-6          1.12    0.1881(48) 
R-single-state    (10,12)    3-5,3-6          1.27    0.1867(47) 
R-single-state    (10,12)    3-5,4-6          1.43    0.1866(47) 
AIC:                                          0.1872(47)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,-1,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.84    0.149(33) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.77    0.150(33) 
C_3-two-state    (10,12)    3-7,4-9          0.69    0.185(25) 
C_3-two-state    (10,12)    2-7,4-9          0.63    0.177(27) 
C_3-two-state    (10,12)    3-7,4-10         0.63    0.186(25) 
C_3-two-state    (10,12)    3-7,3-9          0.59    0.185(25) 
C_3-two-state    (10,12)    3-8,4-9          0.59    0.185(25) 
C_3-two-state    (10,12)    2-7,4-10         0.58    0.178(27) 
C_3-two-state    (10,12)    3-8,4-10         0.56    0.186(25) 
C_3-two-state    (10,12)    2-8,4-9          0.55    0.176(27) 
AIC:                                            0.163(27)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    3-5,3-6          0.73    0.190(15) 
R-two-state    (10,12)    4-5,2-6          0.66    0.191(25) 
R-two-state    (10,12)    3-5,2-6          0.58    0.190(15) 
R-single-state    (10,12)    3-5,3-6          0.71    0.1960(59) 
R-single-state    (10,12)    2-5,3-6          0.65    0.1961(59) 
R-single-state    (10,12)    3-5,2-6          0.64    0.1959(59) 
R-single-state    (10,12)    2-5,2-6          0.60    0.1960(59) 
R-single-state    (10,12)    4-5,3-6          0.54    0.1955(59) 
R-single-state    (10,12)    3-5,5-6          0.52    0.1966(59) 
R-single-state    (10,12)    3-5,4-6          0.48    0.1965(59) 
R-single-state    (10,12)    4-5,2-6          0.47    0.1954(59) 
R-single-state    (10,12)    2-5,4-6          0.45    0.1965(59) 
R-single-state    (12)    2-6              0.54    0.195(10) 
AIC:                                          0.1956(60)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,4-9          0.70    0.186(25) 
C_3-two-state    (10,12)    2-7,4-9          0.64    0.177(27) 
C_3-two-state    (10,12)    3-7,4-10         0.63    0.187(25) 
C_3-two-state    (10,12)    3-7,3-9          0.60    0.186(25) 
C_3-two-state    (10,12)    3-8,4-9          0.60    0.186(24) 
C_3-two-state    (10,12)    2-7,4-10         0.58    0.179(27) 
C_3-two-state    (10,12)    2-8,4-9          0.56    0.177(27) 
C_3-two-state    (10,12)    3-8,4-10         0.56    0.187(24) 
C_3-two-state    (10,12)    2-7,3-9          0.56    0.177(27) 
C_3-two-state    (10,12)    3-7,3-10         0.55    0.187(25) 
AIC:                                            0.182(25)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    3-5,3-6          0.73    0.191(15) 
R-two-state    (10,12)    4-5,2-6          0.66    0.192(24) 
R-two-state    (10,12)    3-5,2-6          0.58    0.191(15) 
R-single-state    (10,12)    3-5,3-6          0.72    0.1969(59) 
R-single-state    (10,12)    2-5,3-6          0.65    0.1970(59) 
R-single-state    (10,12)    3-5,2-6          0.64    0.1968(59) 
R-single-state    (10,12)    2-5,2-6          0.61    0.1969(59) 
R-single-state    (10,12)    4-5,3-6          0.54    0.1964(59) 
R-single-state    (10,12)    3-5,5-6          0.52    0.1975(59) 
R-single-state    (10,12)    3-5,4-6          0.49    0.1973(59) 
R-single-state    (10,12)    4-5,2-6          0.47    0.1963(59) 
R-single-state    (10,12)    2-5,4-6          0.46    0.1974(59) 
R-single-state    (12)    2-6              0.54    0.196(10) 
AIC:                                          0.1965(60)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_1 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.73    0.360(14) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.72    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.70    0.360(15) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.69    0.359(14) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.68    0.360(14) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.67    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.67    0.360(14) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.67    0.359(14) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.65    0.360(15) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.65    0.359(14) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.64    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.64    0.360(14) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.63    0.360(14) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.63    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.62    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.62    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.61    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.61    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.60    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.59    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.58    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.58    0.360(14) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.57    0.361(14) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.56    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.56    0.360(14) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.56    0.361(14) 
AIC:                                            0.360(14)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,3-5,5-6      0.73    0.3537(67) 
R-two-state    (8,10,12)    2-4,4-5,5-6      0.69    0.3539(47) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.67    0.354(11) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.65    0.354(11) 
R-two-state    (8,10,12)    2-4,4-5,3-6      0.61    0.3540(49) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.60    0.354(10) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.59    0.354(12) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.54    0.354(11) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.53    0.3538(93) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.52    0.3540(47) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.48    0.354(11) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.52    0.3528(31) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.50    0.3530(31) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.48    0.3528(31) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.48    0.3523(32) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.47    0.3530(31) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.47    0.3521(32) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.45    0.3530(31) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.45    0.3532(31) 
AIC:                                          0.3533(36)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,0,0) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    3-7,4-9          0.70    0.187(24) 
C_3-two-state    (10,12)    2-7,4-9          0.65    0.178(27) 
C_3-two-state    (10,12)    3-7,4-10         0.64    0.188(25) 
C_3-two-state    (10,12)    3-7,3-9          0.60    0.187(24) 
C_3-two-state    (10,12)    3-8,4-9          0.60    0.187(24) 
C_3-two-state    (10,12)    2-7,4-10         0.59    0.179(27) 
C_3-two-state    (10,12)    2-8,4-9          0.57    0.177(27) 
C_3-two-state    (10,12)    2-7,3-9          0.57    0.178(27) 
C_3-two-state    (10,12)    3-8,4-10         0.56    0.188(24) 
C_3-two-state    (10,12)    3-7,3-10         0.56    0.188(25) 
AIC:                                            0.183(25)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    3-5,3-6          0.72    0.192(14) 
R-two-state    (10,12)    4-5,2-6          0.66    0.193(23) 
R-two-state    (10,12)    3-5,2-6          0.58    0.192(15) 
R-single-state    (10,12)    3-5,3-6          0.72    0.1978(59) 
R-single-state    (10,12)    2-5,3-6          0.65    0.1979(59) 
R-single-state    (10,12)    3-5,2-6          0.64    0.1977(59) 
R-single-state    (10,12)    2-5,2-6          0.61    0.1978(60) 
R-single-state    (10,12)    4-5,3-6          0.54    0.1972(59) 
R-single-state    (10,12)    3-5,5-6          0.53    0.1984(59) 
R-single-state    (10,12)    3-5,4-6          0.50    0.1982(59) 
R-single-state    (10,12)    2-5,4-6          0.47    0.1983(59) 
R-single-state    (10,12)    4-5,2-6          0.47    0.1972(60) 
R-single-state    (12)    2-6              0.54    0.196(10) 
AIC:                                          0.1974(61)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,-1,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.83    0.180(35) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.83    0.181(35) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.82    0.181(36) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.82    0.181(36) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      0.79    0.181(33) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.77    0.181(35) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.77    0.180(35) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.77    0.181(36) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.77    0.182(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.76    0.181(36) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.76    0.181(34) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.75    0.183(33) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.75    0.181(35) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.75    0.181(35) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.72    0.181(36) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.72    0.181(36) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      0.72    0.181(33) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.70    0.182(32) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      0.70    0.181(33) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.70    0.183(33) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      0.69    0.181(34) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.69    0.183(33) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.65    0.183(33) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.65    0.181(34) 
C_3-two-state    (10,12)    3-7,4-9          0.72    0.219(25) 
C_3-two-state    (10,12)    3-7,4-10         0.68    0.221(26) 
C_3-two-state    (10,12)    2-7,4-9          0.67    0.214(30) 
C_3-two-state    (10,12)    2-7,4-10         0.63    0.216(30) 
C_3-two-state    (10,12)    3-8,4-9          0.62    0.218(24) 
C_3-two-state    (10,12)    3-7,3-9          0.62    0.220(25) 
C_3-two-state    (10,12)    3-7,4-8          0.61    0.218(26) 
C_3-two-state    (10,12)    3-8,4-10         0.61    0.220(24) 
C_3-two-state    (10,12)    3-7,3-10         0.60    0.221(25) 
C_3-two-state    (10,12)    2-8,4-9          0.59    0.211(28) 
C_3-two-state    (10,12)    2-8,4-10         0.58    0.213(28) 
C_3-two-state    (10,12)    2-7,3-9          0.58    0.214(29) 
C_3-two-state    (10,12)    3-7,2-9          0.57    0.214(27) 
C_3-two-state    (10,12)    2-7,3-10         0.56    0.215(29) 
C_3-two-state    (10,12)    3-7,2-10         0.55    0.216(27) 
C_3-two-state    (10,12)    2-7,4-8          0.55    0.213(30) 
AIC:                                            0.182(34)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          0.80    0.213(20) 
R-two-state    (10,12)    3-5,3-6          0.78    0.2124(87) 
R-two-state    (10,12)    2-5,2-6          0.75    0.213(11) 
R-two-state    (10,12)    4-5,2-6          0.71    0.214(17) 
R-two-state    (10,12)    3-5,2-6          0.63    0.2126(91) 
R-single-state    (8,10,12)    3-4,2-5,2-6      1.16    0.2279(64) 
R-single-state    (8,10,12)    2-4,2-5,2-6      1.16    0.2286(62) 
R-single-state    (8,10,12)    3-4,2-5,4-6      1.18    0.2282(62) 
R-single-state    (8,10,12)    2-4,2-5,4-6      1.18    0.2289(60) 
R-single-state    (8,10,12)    2-4,2-5,3-6      1.23    0.2288(60) 
R-single-state    (8,10,12)    3-4,2-5,3-6      1.24    0.2281(63) 
R-single-state    (8,10,12)    2-4,4-5,2-6      1.24    0.2285(63) 
R-single-state    (8,10,12)    2-4,3-5,2-6      1.24    0.2285(62) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.25    0.2279(65) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.27    0.2279(64) 
R-single-state    (8,10,12)    2-4,2-5,5-6      1.27    0.2292(60) 
R-single-state    (8,10,12)    2-4,3-5,4-6      1.29    0.2289(60) 
R-single-state    (8,10,12)    3-4,2-5,5-6      1.31    0.2285(62) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.34    0.2282(62) 
R-single-state    (8,10,12)    2-4,3-5,3-6      1.34    0.2288(61) 
R-single-state    (8,10,12)    2-4,4-5,3-6      1.36    0.2287(61) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.38    0.2281(62) 
R-single-state    (8,10,12)    2-4,4-5,4-6      1.39    0.2288(61) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.39    0.2280(63) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.44    0.2281(62) 
R-single-state    (8,10,12)    2-4,3-5,5-6      1.45    0.2291(60) 
R-single-state    (10,12)    3-5,3-6          0.66    0.2156(72) 
R-single-state    (10,12)    3-5,2-6          0.63    0.2155(73) 
R-single-state    (10,12)    2-5,3-6          0.59    0.2156(73) 
R-single-state    (10,12)    2-5,2-6          0.58    0.2156(73) 
R-single-state    (10,12)    4-5,3-6          0.56    0.2150(73) 
R-single-state    (10,12)    4-5,2-6          0.53    0.2149(73) 
R-single-state    (10,12)    3-5,5-6          0.49    0.2163(72) 
R-single-state    (10,12)    3-5,4-6          0.49    0.2160(72) 
R-single-state    (12)    2-6              0.52    0.222(13) 
AIC:                                          0.2203(62)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (-1,0,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.77    0.182(32) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.75    0.183(33) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.72    0.181(36) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      0.71    0.182(32) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.70    0.183(33) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.69    0.183(33) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.65    0.183(33) 
C_3-two-state    (10,12)    3-7,4-9          0.73    0.220(25) 
C_3-two-state    (10,12)    3-7,4-10         0.69    0.222(25) 
C_3-two-state    (10,12)    2-7,4-9          0.68    0.214(30) 
C_3-two-state    (10,12)    2-7,4-10         0.64    0.216(29) 
C_3-two-state    (10,12)    3-7,4-8          0.63    0.219(26) 
C_3-two-state    (10,12)    3-8,4-9          0.63    0.219(24) 
C_3-two-state    (10,12)    3-7,3-9          0.63    0.220(25) 
C_3-two-state    (10,12)    3-8,4-10         0.62    0.221(24) 
C_3-two-state    (10,12)    3-7,3-10         0.60    0.222(25) 
C_3-two-state    (10,12)    2-8,4-9          0.60    0.212(28) 
C_3-two-state    (10,12)    2-7,3-9          0.59    0.214(29) 
C_3-two-state    (10,12)    2-8,4-10         0.59    0.214(28) 
C_3-two-state    (10,12)    3-7,2-9          0.58    0.214(27) 
C_3-two-state    (10,12)    2-7,3-10         0.57    0.215(28) 
C_3-two-state    (10,12)    2-7,4-8          0.57    0.213(30) 
C_3-two-state    (10,12)    3-7,2-10         0.56    0.216(27) 
C_3-two-state    (10,12)    3-8,3-9          0.55    0.219(24) 
AIC:                                            0.185(33)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          0.81    0.214(24) 
R-two-state    (10,12)    3-5,3-6          0.78    0.2132(87) 
R-two-state    (10,12)    2-5,2-6          0.76    0.214(11) 
R-two-state    (10,12)    4-5,2-6          0.74    0.215(17) 
R-two-state    (10,12)    3-5,2-6          0.63    0.2134(91) 
R-single-state    (8,10,12)    3-4,2-5,2-6      1.18    0.2291(65) 
R-single-state    (8,10,12)    2-4,2-5,2-6      1.18    0.2297(62) 
R-single-state    (8,10,12)    2-4,2-5,4-6      1.21    0.2301(60) 
R-single-state    (8,10,12)    3-4,2-5,4-6      1.21    0.2294(62) 
R-single-state    (8,10,12)    2-4,2-5,3-6      1.25    0.2300(61) 
R-single-state    (8,10,12)    2-4,3-5,2-6      1.26    0.2297(63) 
R-single-state    (8,10,12)    3-4,2-5,3-6      1.26    0.2293(63) 
R-single-state    (8,10,12)    2-4,4-5,2-6      1.26    0.2297(63) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.28    0.2291(65) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.29    0.2291(64) 
R-single-state    (8,10,12)    2-4,2-5,5-6      1.30    0.2304(60) 
R-single-state    (8,10,12)    2-4,3-5,4-6      1.32    0.2300(61) 
R-single-state    (8,10,12)    3-4,2-5,5-6      1.34    0.2297(62) 
R-single-state    (8,10,12)    2-4,3-5,3-6      1.36    0.2299(61) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.37    0.2294(62) 
R-single-state    (8,10,12)    2-4,4-5,3-6      1.39    0.2299(62) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.41    0.2293(63) 
R-single-state    (8,10,12)    2-4,4-5,4-6      1.42    0.2300(61) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.43    0.2292(64) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.48    0.2293(63) 
R-single-state    (8,10,12)    2-4,3-5,5-6      1.48    0.2303(61) 
R-single-state    (10,12)    3-5,3-6          0.67    0.2164(73) 
R-single-state    (10,12)    3-5,2-6          0.63    0.2164(73) 
R-single-state    (10,12)    2-5,3-6          0.59    0.2165(73) 
R-single-state    (10,12)    2-5,2-6          0.59    0.2165(73) 
R-single-state    (10,12)    4-5,3-6          0.57    0.2159(73) 
R-single-state    (10,12)    4-5,2-6          0.53    0.2158(73) 
R-single-state    (10,12)    3-5,5-6          0.50    0.2172(73) 
R-single-state    (10,12)    3-5,4-6          0.50    0.2169(73) 
R-single-state    (12)    2-6              0.52    0.223(13) 
AIC:                                          0.2210(63)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,0,1) \Lambda = E r = 1 n = 2 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.76    0.183(34) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      0.70    0.183(34) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.69    0.183(33) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.65    0.183(34) 
C_3-two-state    (10,12)    3-7,4-9          0.73    0.221(25) 
C_3-two-state    (10,12)    3-7,4-10         0.69    0.223(25) 
C_3-two-state    (10,12)    2-7,4-9          0.69    0.214(29) 
C_3-two-state    (10,12)    2-7,4-10         0.65    0.216(29) 
C_3-two-state    (10,12)    3-7,4-8          0.64    0.219(25) 
C_3-two-state    (10,12)    3-8,4-9          0.63    0.220(23) 
C_3-two-state    (10,12)    3-7,3-9          0.63    0.221(24) 
C_3-two-state    (10,12)    3-8,4-10         0.62    0.221(24) 
C_3-two-state    (10,12)    3-7,3-10         0.61    0.223(25) 
C_3-two-state    (10,12)    2-8,4-9          0.60    0.212(28) 
C_3-two-state    (10,12)    2-7,3-9          0.60    0.214(29) 
C_3-two-state    (10,12)    2-8,4-10         0.60    0.214(28) 
C_3-two-state    (10,12)    2-7,4-8          0.59    0.213(34) 
C_3-two-state    (10,12)    3-7,2-9          0.58    0.214(26) 
C_3-two-state    (10,12)    2-7,3-10         0.58    0.215(28) 
C_3-two-state    (10,12)    3-7,2-10         0.57    0.216(26) 
C_3-two-state    (10,12)    3-8,3-9          0.55    0.220(24) 
AIC:                                            0.188(31)
------------------------------------------------------------------------------------------------
R-two-state    (10,12)    2-5,3-6          0.81    0.215(20) 
R-two-state    (10,12)    3-5,3-6          0.78    0.2140(87) 
R-two-state    (10,12)    2-5,2-6          0.76    0.215(11) 
R-two-state    (10,12)    4-5,2-6          0.71    0.216(19) 
R-two-state    (10,12)    3-5,2-6          0.63    0.2143(92) 
R-single-state    (8,10,12)    2-4,2-5,2-6      1.20    0.2309(63) 
R-single-state    (8,10,12)    3-4,2-5,2-6      1.20    0.2303(65) 
R-single-state    (8,10,12)    2-4,2-5,4-6      1.23    0.2313(61) 
R-single-state    (8,10,12)    3-4,2-5,4-6      1.24    0.2306(63) 
R-single-state    (8,10,12)    2-4,2-5,3-6      1.27    0.2312(61) 
R-single-state    (8,10,12)    2-4,3-5,2-6      1.28    0.2309(63) 
R-single-state    (8,10,12)    3-4,2-5,3-6      1.29    0.2305(63) 
R-single-state    (8,10,12)    2-4,4-5,2-6      1.29    0.2309(64) 
R-single-state    (8,10,12)    3-4,4-5,2-6      1.31    0.2303(66) 
R-single-state    (8,10,12)    3-4,3-5,2-6      1.32    0.2303(65) 
R-single-state    (8,10,12)    2-4,2-5,5-6      1.32    0.2316(61) 
R-single-state    (8,10,12)    2-4,3-5,4-6      1.35    0.2312(61) 
R-single-state    (8,10,12)    3-4,2-5,5-6      1.37    0.2309(63) 
R-single-state    (8,10,12)    2-4,3-5,3-6      1.39    0.2311(62) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.40    0.2306(63) 
R-single-state    (8,10,12)    2-4,4-5,3-6      1.42    0.2311(62) 
R-single-state    (8,10,12)    3-4,3-5,3-6      1.44    0.2305(63) 
R-single-state    (8,10,12)    2-4,4-5,4-6      1.46    0.2312(62) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.46    0.2304(64) 
R-single-state    (10,12)    3-5,3-6          0.67    0.2173(73) 
R-single-state    (10,12)    3-5,2-6          0.63    0.2173(73) 
R-single-state    (10,12)    2-5,3-6          0.59    0.2174(73) 
R-single-state    (10,12)    2-5,2-6          0.59    0.2173(74) 
R-single-state    (10,12)    4-5,3-6          0.57    0.2167(73) 
R-single-state    (10,12)    4-5,2-6          0.54    0.2167(74) 
R-single-state    (10,12)    3-5,5-6          0.51    0.2181(73) 
R-single-state    (10,12)    3-5,4-6          0.51    0.2178(73) 
R-single-state    (10,12)    4-5,4-6          0.49    0.2173(73) 
R-single-state    (10,12)    2-5,4-6          0.46    0.2178(73) 
R-single-state    (12)    2-6              0.52    0.224(13) 
AIC:                                          0.2213(64)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (0,1,1) \Lambda = B_1 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (-1,1,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (10,12)    2-8,2-9          0.98    0.385(25) 
C_3-two-state    (10,12)    2-8,2-10         0.96    0.384(26) 
C_3-two-state    (10,12)    2-7,2-10         1.05    0.382(28) 
C_3-two-state    (10,12)    2-7,2-9          1.06    0.390(28) 
C_3-two-state    (10,12)    3-7,3-10         0.86    0.380(37) 
C_3-two-state    (10,12)    2-7,2-8          0.84    0.394(29) 
C_3-two-state    (10,12)    3-7,2-10         0.80    0.380(38) 
C_3-two-state    (10,12)    3-7,3-9          0.80    0.394(40) 
C_3-two-state    (10,12)    2-7,3-10         0.79    0.382(37) 
C_3-two-state    (10,12)    3-8,3-10         0.77    0.382(31) 
C_3-two-state    (10,12)    3-7,4-10         0.76    0.377(27) 
C_3-two-state    (10,12)    2-8,2-8          0.75    0.396(30) 
C_3-two-state    (10,12)    3-8,3-9          0.74    0.384(31) 
C_3-two-state    (10,12)    2-7,3-9          0.74    0.396(41) 
C_3-two-state    (10,12)    3-7,2-9          0.73    0.394(40) 
C_3-two-state    (10,12)    3-8,2-10         0.72    0.381(32) 
C_3-two-state    (10,12)    2-8,3-10         0.71    0.386(31) 
C_3-two-state    (10,12)    3-7,4-9          0.70    0.386(29) 
C_3-two-state    (10,12)    3-8,2-9          0.69    0.383(32) 
C_3-two-state    (10,12)    2-8,3-9          0.68    0.387(32) 
C_3-two-state    (10,12)    2-7,4-10         0.68    0.379(27) 
C_3-two-state    (10,12)    3-8,4-10         0.67    0.380(25) 
C_3-two-state    (10,12)    2-7,4-9          0.64    0.388(29) 
C_3-two-state    (10,12)    3-8,4-9          0.63    0.381(25) 
C_3-two-state    (10,12)    2-8,4-10         0.61    0.382(25) 
C_3-two-state    (10,12)    2-8,4-9          0.57    0.384(25) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      0.96    0.389(19) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.91    0.390(19) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.91    0.389(19) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.88    0.390(19) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      0.83    0.390(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      0.80    0.390(18) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      0.79    0.390(18) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     0.79    0.390(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     0.77    0.391(18) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      0.76    0.391(19) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      0.76    0.390(19) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     0.74    0.390(19) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      0.74    0.391(19) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     0.74    0.391(19) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.73    0.390(18) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     0.72    0.390(19) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.72    0.391(20) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.72    0.390(18) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.71    0.391(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.70    0.391(19) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      0.70    0.394(19) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      0.69    0.393(19) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.69    0.391(18) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.68    0.390(18) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.68    0.391(19) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.68    0.390(18) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      0.57    0.394(18) 
AIC:                                            0.391(19)
------------------------------------------------------------------------------------------------
R-single-state    (8,10,12)    3-4,4-5,2-6      0.84    0.3567(36) 
R-single-state    (8,10,12)    3-4,4-5,5-6      0.81    0.3571(36) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.78    0.3572(36) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.75    0.3569(36) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.75    0.3568(36) 
R-single-state    (8,10,12)    3-4,4-5,3-6      0.72    0.3571(36) 
R-single-state    (8,10,12)    3-4,3-5,5-6      0.71    0.3573(35) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.71    0.3572(36) 
R-single-state    (8,10,12)    3-4,4-5,4-6      0.69    0.3570(36) 
R-single-state    (8,10,12)    2-4,4-5,5-6      0.68    0.3572(35) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.68    0.3569(36) 
R-single-state    (8,10,12)    3-4,2-5,5-6      0.68    0.3576(36) 
R-single-state    (8,10,12)    2-4,4-5,3-6      0.63    0.3573(35) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.63    0.3572(36) 
R-single-state    (8,10,12)    2-4,3-5,5-6      0.62    0.3574(35) 
R-single-state    (8,10,12)    3-4,3-5,4-6      0.62    0.3573(36) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.59    0.3575(36) 
R-single-state    (8,10,12)    2-4,4-5,4-6      0.59    0.3572(35) 
R-single-state    (8,10,12)    2-4,2-5,5-6      0.59    0.3576(35) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.59    0.3576(36) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.57    0.3574(35) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.54    0.3574(35) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.54    0.3575(35) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.53    0.3576(35) 
R-single-state    (12)    2-6              0.65    0.3685(77) 
R-single-state    (10,12)    4-5,2-6          0.58    0.3628(50) 
R-single-state    (10,12)    3-5,2-6          0.52    0.3621(48) 
R-single-state    (10,12)    2-5,2-6          0.50    0.3627(46) 
AIC:                                          0.3577(35)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = A_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,0,1) \mu = 1 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-7,4-8      1.00    0.431(15) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.00    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      1.00    0.431(15) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      0.99    0.429(15) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     0.99    0.429(15) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     0.99    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      1.03    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.05    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.05    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.06    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.94    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.94    0.430(15) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.06    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.94    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-8,2-10     0.94    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.06    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.06    0.429(15) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.07    0.429(15) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.92    0.431(15) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.10    0.431(15) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.89    0.429(15) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.12    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.87    0.430(15) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.13    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.87    0.430(15) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.13    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.13    0.430(15) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.14    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.14    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.14    0.429(15) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.82    0.429(15) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.22    0.430(15) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.22    0.430(15) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.22    0.430(15) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.23    0.429(15) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.33    0.430(15) 
C_3-two-state    (10,12)    3-7,4-10         1.01    0.454(20) 
C_3-two-state    (10,12)    2-8,4-9          1.02    0.444(16) 
C_3-two-state    (10,12)    2-8,4-10         0.95    0.443(16) 
C_3-two-state    (10,12)    3-8,4-9          0.95    0.457(22) 
C_3-two-state    (10,12)    3-7,4-9          1.06    0.451(20) 
C_3-two-state    (10,12)    3-8,4-8          1.06    0.460(24) 
C_3-two-state    (10,12)    2-7,4-10         1.07    0.442(17) 
C_3-two-state    (10,12)    3-8,4-10         0.89    0.456(21) 
C_3-two-state    (10,12)    2-7,4-9          1.13    0.440(16) 
C_3-two-state    (10,12)    2-8,4-8          1.15    0.445(17) 
C_3-two-state    (10,12)    2-8,2-10         1.17    0.439(15) 
C_3-two-state    (10,12)    3-7,4-8          1.18    0.453(21) 
C_3-two-state    (10,12)    3-8,3-10         1.21    0.451(17) 
C_3-two-state    (10,12)    3-8,2-10         1.24    0.441(14) 
C_3-two-state    (10,12)    2-8,2-9          1.26    0.439(15) 
C_3-two-state    (10,12)    2-7,4-8          1.27    0.440(16) 
C_3-two-state    (10,12)    2-8,3-10         1.28    0.439(15) 
C_3-two-state    (10,12)    2-7,2-10         1.28    0.438(14) 
C_3-two-state    (10,12)    3-8,3-9          1.34    0.451(17) 
C_3-two-state    (10,12)    3-7,3-10         1.35    0.449(16) 
C_3-two-state    (10,12)    3-8,2-9          1.36    0.441(14) 
C_3-two-state    (10,12)    3-7,2-10         1.37    0.439(13) 
C_3-two-state    (10,12)    2-7,2-9          1.37    0.436(14) 
C_3-two-state    (10,12)    2-8,3-9          1.39    0.440(15) 
C_3-two-state    (10,12)    2-8,2-8          1.40    0.440(15) 
C_3-two-state    (10,12)    2-7,3-10         1.41    0.438(14) 
AIC:                                            0.430(15)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,3-6      0.95    0.4316(97) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.94    0.4310(96) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.93    0.4308(98) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.07    0.4315(93) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.08    0.4318(85) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.90    0.4318(80) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.11    0.4308(98) 
R-two-state    (8,10,12)    3-4,4-5,2-6      0.87    0.434(41) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.84    0.4321(83) 
R-two-state    (8,10,12)    3-4,3-5,3-6      0.84    0.435(62) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.83    0.431(10) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.81    0.4315(98) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.80    0.4310(97) 
R-two-state    (8,10,12)    3-4,3-5,2-6      0.76    0.433(23) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.74    0.4315(98) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.73    0.4320(84) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.73    0.431(10) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.34    0.4314(93) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.66    0.4315(99) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.42    0.436(31) 
R-two-state    (8,10,12)    3-4,4-5,3-6      1.43    0.437(68) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.00    0.4353(64) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.01    0.4351(65) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.99    0.4355(66) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.97    0.4356(65) 
R-single-state    (8,10,12)    3-4,2-5,5-6      1.03    0.4351(65) 
R-single-state    (8,10,12)    2-4,3-5,4-6      1.05    0.4353(66) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.94    0.4352(66) 
R-single-state    (8,10,12)    2-4,2-5,5-6      1.06    0.4353(66) 
R-single-state    (8,10,12)    2-4,4-5,3-6      1.07    0.4356(65) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.91    0.4352(65) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.91    0.4351(65) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.10    0.4351(64) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.90    0.4355(66) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.89    0.4355(66) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.88    0.4353(64) 
R-single-state    (8,10,12)    2-4,4-5,4-6      1.13    0.4353(65) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.18    0.4351(64) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.82    0.4352(65) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.82    0.4355(66) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.81    0.4353(65) 
R-single-state    (8,10,12)    2-4,3-5,5-6      1.20    0.4353(66) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.74    0.4352(65) 
R-single-state    (10,12)    2-5,5-6          0.99    0.4301(87) 
R-single-state    (10,12)    4-5,4-6          0.97    0.4291(87) 
R-single-state    (10,12)    3-5,4-6          0.96    0.4297(87) 
R-single-state    (10,12)    2-5,4-6          0.83    0.4300(87) 
R-single-state    (10,12)    3-5,3-6          0.80    0.4296(87) 
R-single-state    (10,12)    3-5,5-6          1.20    0.4298(87) 
R-single-state    (10,12)    4-5,3-6          0.80    0.4289(87) 
R-single-state    (10,12)    2-5,3-6          0.71    0.4300(87) 
AIC:                                          0.4340(72)
================================================================================================
include = rat
\vec{P} = \frac{2\pi}{L} (1,1,1) \Lambda = A_2 r = 1 n = 1 \vec{p}_B = \frac{2\pi}{L} (0,1,1) \mu = 2 
------------------------------------------------------------------------------------------------
C_3-two-state    (8,10,12)    2-6,2-8,2-10     1.00    0.442(16) 
C_3-two-state    (8,10,12)    2-6,3-8,4-8      0.97    0.443(16) 
C_3-two-state    (8,10,12)    2-6,3-7,4-9      0.95    0.444(16) 
C_3-two-state    (8,10,12)    2-6,2-7,4-8      0.95    0.444(16) 
C_3-two-state    (8,10,12)    2-6,3-7,4-8      1.05    0.444(16) 
C_3-two-state    (8,10,12)    2-6,2-8,3-10     1.05    0.442(16) 
C_3-two-state    (8,10,12)    2-6,2-8,2-9      1.05    0.442(16) 
C_3-two-state    (8,10,12)    2-6,2-7,2-10     1.06    0.442(16) 
C_3-two-state    (8,10,12)    2-6,3-8,2-10     1.06    0.442(16) 
C_3-two-state    (8,10,12)    2-6,3-7,4-10     0.91    0.443(16) 
C_3-two-state    (8,10,12)    2-6,3-8,4-9      0.89    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-8,4-8      0.89    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-7,2-9      1.12    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-8,3-9      1.12    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-7,3-10     1.12    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-7,4-9      0.88    0.444(16) 
C_3-two-state    (8,10,12)    2-6,3-8,3-10     1.13    0.442(16) 
C_3-two-state    (8,10,12)    2-6,3-8,2-9      1.13    0.442(16) 
C_3-two-state    (8,10,12)    2-6,2-8,2-8      1.13    0.442(16) 
C_3-two-state    (8,10,12)    2-6,3-7,2-10     1.13    0.442(16) 
C_3-two-state    (8,10,12)    2-6,3-8,4-10     0.85    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-7,4-10     0.84    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-8,4-9      0.83    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-7,3-9      1.19    0.443(16) 
C_3-two-state    (8,10,12)    2-6,3-8,3-9      1.20    0.443(16) 
C_3-two-state    (8,10,12)    2-6,3-7,2-9      1.20    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-8,3-8      1.20    0.442(16) 
C_3-two-state    (8,10,12)    2-6,2-7,2-8      1.20    0.443(16) 
C_3-two-state    (8,10,12)    2-6,3-7,3-10     1.21    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-8,4-10     0.79    0.442(16) 
C_3-two-state    (8,10,12)    2-6,3-8,2-8      1.22    0.442(16) 
C_3-two-state    (8,10,12)    2-6,3-7,3-9      1.29    0.443(16) 
C_3-two-state    (8,10,12)    2-6,2-7,3-8      1.29    0.443(16) 
C_3-two-state    (8,10,12)    2-6,3-8,3-8      1.30    0.443(16) 
C_3-two-state    (8,10,12)    2-6,3-7,2-8      1.30    0.443(16) 
C_3-two-state    (8,10,12)    2-6,3-7,3-8      1.41    0.443(16) 
C_3-two-state    (10,12)    3-7,4-9          0.98    0.466(21) 
C_3-two-state    (10,12)    2-8,4-8          1.02    0.460(18) 
C_3-two-state    (10,12)    2-7,4-9          1.02    0.455(17) 
C_3-two-state    (10,12)    2-7,4-10         0.98    0.458(17) 
C_3-two-state    (10,12)    3-8,4-8          0.95    0.474(23) 
C_3-two-state    (10,12)    3-7,4-10         0.93    0.469(21) 
C_3-two-state    (10,12)    2-8,4-9          0.91    0.459(17) 
C_3-two-state    (10,12)    3-7,4-8          1.09    0.468(21) 
C_3-two-state    (10,12)    2-8,4-10         0.87    0.458(17) 
C_3-two-state    (10,12)    3-8,4-9          0.86    0.470(22) 
C_3-two-state    (10,12)    2-7,4-8          1.15    0.456(17) 
C_3-two-state    (10,12)    3-8,4-10         0.81    0.469(21) 
C_3-two-state    (10,12)    2-8,2-10         1.22    0.454(15) 
C_3-two-state    (10,12)    3-8,3-10         1.29    0.465(17) 
C_3-two-state    (10,12)    3-8,2-10         1.30    0.455(15) 
C_3-two-state    (10,12)    2-8,2-9          1.32    0.454(15) 
C_3-two-state    (10,12)    2-8,3-10         1.33    0.454(15) 
C_3-two-state    (10,12)    2-7,2-10         1.34    0.453(15) 
C_3-two-state    (10,12)    3-8,2-9          1.41    0.456(15) 
C_3-two-state    (10,12)    3-8,3-9          1.42    0.466(17) 
C_3-two-state    (10,12)    3-7,2-10         1.44    0.455(14) 
C_3-two-state    (10,12)    2-7,2-9          1.44    0.452(15) 
C_3-two-state    (10,12)    3-7,3-10         1.45    0.464(16) 
AIC:                                            0.443(16)
------------------------------------------------------------------------------------------------
R-two-state    (8,10,12)    2-4,4-5,3-6      1.02    0.445(11) 
R-two-state    (8,10,12)    2-4,3-5,4-6      0.95    0.445(11) 
R-two-state    (8,10,12)    2-4,2-5,5-6      0.95    0.445(11) 
R-two-state    (8,10,12)    3-4,2-5,5-6      1.06    0.446(38) 
R-two-state    (8,10,12)    3-4,3-5,2-6      1.09    0.450(47) 
R-two-state    (8,10,12)    3-4,2-5,4-6      0.89    0.446(39) 
R-two-state    (8,10,12)    2-4,4-5,4-6      1.11    0.445(10) 
R-two-state    (8,10,12)    3-4,2-5,3-6      0.88    0.4461(86) 
R-two-state    (8,10,12)    2-4,3-5,3-6      0.88    0.445(11) 
R-two-state    (8,10,12)    2-4,4-5,2-6      0.87    0.445(11) 
R-two-state    (8,10,12)    2-4,3-5,5-6      1.13    0.445(11) 
R-two-state    (8,10,12)    2-4,2-5,4-6      0.82    0.445(11) 
R-two-state    (8,10,12)    2-4,2-5,3-6      0.79    0.445(11) 
R-two-state    (8,10,12)    3-4,2-5,2-6      0.77    0.4461(86) 
R-two-state    (8,10,12)    2-4,3-5,2-6      0.77    0.445(11) 
R-two-state    (8,10,12)    3-4,4-5,2-6      1.24    0.450(29) 
R-two-state    (8,10,12)    3-4,3-5,3-6      1.28    0.451(23) 
R-two-state    (8,10,12)    2-4,2-5,2-6      0.70    0.445(11) 
R-two-state    (8,10,12)    2-4,4-5,5-6      1.38    0.445(10) 
R-two-state    (8,10,12)    3-4,3-5,4-6      1.43    0.450(11) 
R-single-state    (8,10,12)    2-4,2-5,5-6      1.00    0.4495(68) 
R-single-state    (8,10,12)    2-4,3-5,4-6      0.99    0.4495(68) 
R-single-state    (8,10,12)    3-4,3-5,4-6      1.02    0.4494(67) 
R-single-state    (8,10,12)    3-4,2-5,5-6      1.03    0.4493(67) 
R-single-state    (8,10,12)    2-4,3-5,3-6      0.96    0.4497(68) 
R-single-state    (8,10,12)    3-4,3-5,3-6      0.95    0.4495(67) 
R-single-state    (8,10,12)    2-4,4-5,2-6      0.95    0.4497(68) 
R-single-state    (8,10,12)    2-4,4-5,3-6      1.06    0.4497(68) 
R-single-state    (8,10,12)    3-4,4-5,3-6      1.06    0.4495(67) 
R-single-state    (8,10,12)    3-4,4-5,2-6      0.93    0.4495(67) 
R-single-state    (8,10,12)    3-4,2-5,4-6      0.91    0.4493(67) 
R-single-state    (8,10,12)    2-4,4-5,4-6      1.10    0.4496(67) 
R-single-state    (8,10,12)    2-4,2-5,4-6      0.89    0.4495(68) 
R-single-state    (8,10,12)    2-4,3-5,5-6      1.13    0.4495(67) 
R-single-state    (8,10,12)    2-4,3-5,2-6      0.86    0.4497(68) 
R-single-state    (8,10,12)    2-4,2-5,3-6      0.86    0.4497(68) 
R-single-state    (8,10,12)    3-4,4-5,4-6      1.14    0.4494(66) 
R-single-state    (8,10,12)    3-4,2-5,3-6      0.85    0.4494(67) 
R-single-state    (8,10,12)    3-4,3-5,2-6      0.84    0.4495(68) 
R-single-state    (8,10,12)    3-4,3-5,5-6      1.19    0.4494(67) 
R-single-state    (8,10,12)    2-4,2-5,2-6      0.78    0.4497(69) 
R-single-state    (8,10,12)    3-4,2-5,2-6      0.76    0.4494(68) 
R-single-state    (8,10,12)    2-4,4-5,5-6      1.28    0.4496(67) 
R-single-state    (10,12)    4-5,4-6          0.96    0.4429(90) 
R-single-state    (10,12)    2-5,5-6          0.93    0.4439(90) 
R-single-state    (10,12)    3-5,4-6          0.91    0.4435(90) 
R-single-state    (10,12)    3-5,5-6          1.13    0.4436(90) 
R-single-state    (10,12)    4-5,3-6          0.81    0.4425(90) 
R-single-state    (10,12)    2-5,4-6          0.79    0.4437(91) 
R-single-state    (10,12)    3-5,3-6          0.78    0.4432(90) 
AIC:                                          0.4483(72)


==> anc/params.dat <==
mR            0.46162254
g             5.75554482
V_a0          0.06076735
V_a1         -0.26220290
A0_a0         0.06524814
A0_a1        -0.09183718
A1_a0         0.02009767
A1_a1        -0.01394764
A12_a0        0.01709194
A12_a1       -0.04043771
mR      mR      0.000003473713626
mR      g       0.000102534387823
mR      V_a0    -0.000000652916657
mR      V_a1    -0.000041173763028
mR      A0_a0   0.000000353480890
mR      A0_a1   -0.000109203730996
mR      A1_a0   0.000000002651612
mR      A1_a1   -0.000013817336390
mR      A12_a0   -0.000000041691202
mR      A12_a1   -0.000021220661126
g       mR      0.000102534387823
g       g       0.025100025599863
g       V_a0    -0.000246624792862
g       V_a1    -0.001069702119894
g       A0_a0   -0.000214006792368
g       A0_a1   -0.002590100146597
g       A1_a0   -0.000083667463631
g       A1_a1   -0.000287254042599
g       A12_a0   -0.000065800815788
g       A12_a1   -0.000110555288338
V_a0    mR      -0.000000652916657
V_a0    g       -0.000246624792862
V_a0    V_a0    0.000004715855512
V_a0    V_a1    0.000054512065004
V_a0    A0_a0   0.000002289970050
V_a0    A0_a1   0.000029669188896
V_a0    A1_a0   0.000000912989529
V_a0    A1_a1   0.000003406093098
V_a0    A12_a0   0.000000721088965
V_a0    A12_a1   0.000002388803302
V_a1    mR      -0.000041173763028
V_a1    g       -0.001069702119894
V_a1    V_a0    0.000054512065004
V_a1    V_a1    0.002181185794090
V_a1    A0_a0   -0.000005715514825
V_a1    A0_a1   0.001652063175840
V_a1    A1_a0   -0.000000375388938
V_a1    A1_a1   0.000210326995865
V_a1    A12_a0   0.000000505561606
V_a1    A12_a1   0.000333597374116
A0_a0   mR      0.000000353480890
A0_a0   g       -0.000214006792368
A0_a0   V_a0    0.000002289970050
A0_a0   V_a1    -0.000005715514825
A0_a0   A0_a0   0.000003747502201
A0_a0   A0_a1   -0.000020922565070
A0_a0   A1_a0   0.000000882879699
A0_a0   A1_a1   -0.000003043315590
A0_a0   A12_a0   0.000000729376500
A0_a0   A12_a1   -0.000007909435735
A0_a1   mR      -0.000109203730996
A0_a1   g       -0.002590100146597
A0_a1   V_a0    0.000029669188896
A0_a1   V_a1    0.001652063175840
A0_a1   A0_a0   -0.000020922565070
A0_a1   A0_a1   0.005620175258440
A0_a1   A1_a0   -0.000002455420069
A0_a1   A1_a1   0.000680438177461
A0_a1   A12_a0   0.000000709198685
A0_a1   A12_a1   0.000794429201660
A1_a0   mR      0.000000002651612
A1_a0   g       -0.000083667463631
A1_a0   V_a0    0.000000912989529
A1_a0   V_a1    -0.000000375388938
A1_a0   A0_a0   0.000000882879699
A1_a0   A0_a1   -0.000002455420069
A1_a0   A1_a0   0.000000338982887
A1_a0   A1_a1   -0.000000464150096
A1_a0   A12_a0   0.000000255082594
A1_a0   A12_a1   -0.000001966694677
A1_a1   mR      -0.000013817336390
A1_a1   g       -0.000287254042599
A1_a1   V_a0    0.000003406093098
A1_a1   V_a1    0.000210326995865
A1_a1   A0_a0   -0.000003043315590
A1_a1   A0_a1   0.000680438177461
A1_a1   A1_a0   -0.000000464150096
A1_a1   A1_a1   0.000083493506670
A1_a1   A12_a0   -0.000000100104266
A1_a1   A12_a1   0.000106979017324
A12_a0   mR      -0.000000041691202
A12_a0   g       -0.000065800815788
A12_a0   V_a0    0.000000721088965
A12_a0   V_a1    0.000000505561606
A12_a0   A0_a0   0.000000729376500
A12_a0   A0_a1   0.000000709198685
A12_a0   A1_a0   0.000000255082594
A12_a0   A1_a1   -0.000000100104266
A12_a0   A12_a0   0.000000219082875
A12_a0   A12_a1   -0.000001704713285
A12_a1   mR      -0.000021220661126
A12_a1   g       -0.000110555288338
A12_a1   V_a0    0.000002388803302
A12_a1   V_a1    0.000333597374116
A12_a1   A0_a0   -0.000007909435735
A12_a1   A0_a1   0.000794429201660
A12_a1   A1_a0   -0.000001966694677
A12_a1   A1_a1   0.000106979017324
A12_a1   A12_a0   -0.000001704713285
A12_a1   A12_a1   0.000217088173533

